Accuracy and Stability of Computing High-Order Derivatives of Analytic Functions by Cauchy Integrals

High-order derivatives of analytic functions are expressible as Cauchy integrals over circular contours, which can very effectively be approximated, e.g., by trapezoidal sums. Whereas analytically each radius r up to the radius of convergence is equal, numerical stability strongly depends on r. We give a comprehensive study of this effect; in particular we show that there is a unique radius that minimizes the loss of accuracy caused by round-off errors. For large classes of functions, though not for all, this radius actually gives about full accuracy; a remarkable fact that we explain by the theory of Hardy spaces, by the Wiman-Valiron and Levin-Pfluger theory of entire functions, and by the saddle-point method of asymptotic analysis. Many examples and non-trivial applications are discussed in detail.

==> other material/D.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    197559,       6090]
NotebookOptionsPosition[    183321,       5704]
NotebookOutlinePosition[    183836,       5723]
CellTagsIndexPosition[    183793,       5720]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Code", "Section",
 InitializationCell->True,
 CellChangeTimes->{{3.464084429492139*^9, 3.4640844301871395`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Off", "[", 
   RowBox[{"InverseFunction", "::", "\"\<ifun\>\""}], "]"}], ";", 
  RowBox[{"Off", "[", 
   RowBox[{"Solve", "::", "\"\<ifun\>\""}], "]"}], ";", 
  RowBox[{"Off", "[", 
   RowBox[{"NIntegrate", "::", "\"\<inumr\>\""}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"TrapezoidalRule", "[", 
    RowBox[{"f_", ",", 
     RowBox[{"{", 
      RowBox[{"a_", ",", "b_"}], "}"}], ",", "m_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"b", "-", "a"}], "m"], " ", 
    RowBox[{"Plus", "@@", 
     RowBox[{"f", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"a", "+", 
         FractionBox[
          RowBox[{"j", " ", 
           RowBox[{"(", 
            RowBox[{"b", "-", "a"}], ")"}]}], "m"]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "m"}], "}"}]}], "]"}], "]"}]}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"DCauchy", "[", 
    RowBox[{"f_", ",", "n_", ",", "r_", ",", "m_", ",", "prec_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"n", "!"}], 
     RowBox[{"2", "\[Pi]", " ", 
      SuperscriptBox["r", "n"]}]], 
    RowBox[{"TrapezoidalRule", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "n", " ", "#"}]], " ", 
         RowBox[{"f", "[", 
          RowBox[{"r", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "#"}]]}], "]"}]}], "]"}], "&"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"SetPrecision", "[", 
         RowBox[{
          RowBox[{"2", "\[Pi]"}], ",", "prec"}], "]"}]}], "}"}], ",", "m"}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TrapezoidalRule", "[", 
    RowBox[{"f_", ",", 
     RowBox[{"{", 
      RowBox[{"a_", ",", "b_"}], "}"}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"n", "=", "128"}], ",", 
       RowBox[{"val0", "=", "0"}], ",", 
       RowBox[{"val", "=", "1"}], ",", 
       RowBox[{"cond", "=", "1"}], ",", "ff"}], "}"}], ",", 
     RowBox[{
      RowBox[{"While", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Abs", "[", 
            RowBox[{"val", "-", "val0"}], "]"}], "/", 
           RowBox[{"Abs", "[", "val", "]"}]}], ">", 
          RowBox[{"cond", " ", "5", " ", 
           SuperscriptBox["10", 
            RowBox[{"-", "15"}]]}]}], "&&", 
         RowBox[{"(", 
          RowBox[{"n", "<", 
           SuperscriptBox["2", "16"]}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"val0", "=", "val"}], ";", 
         RowBox[{"n", "=", 
          RowBox[{"2", "n"}]}], ";", 
         RowBox[{"ff", "=", 
          RowBox[{"f", "[", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"a", "+", 
              FractionBox[
               RowBox[{"j", " ", 
                RowBox[{"(", 
                 RowBox[{"b", "-", "a"}], ")"}]}], "n"]}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}], "]"}]}], ";", 
         RowBox[{"val", "=", 
          RowBox[{
           FractionBox[
            RowBox[{"b", "-", "a"}], "n"], " ", 
           RowBox[{"Plus", "@@", "ff"}]}]}], ";", 
         RowBox[{"cond", "=", 
          RowBox[{
           FractionBox[
            RowBox[{"b", "-", "a"}], "n"], " ", 
           RowBox[{
            RowBox[{"Plus", "@@", 
             RowBox[{"Abs", "[", "ff", "]"}]}], "/", 
            RowBox[{"Abs", "[", "val", "]"}]}]}]}]}]}], "]"}], ";", 
      RowBox[{"Print", "[", 
       RowBox[{"{", 
        RowBox[{"cond", ",", "n"}], "}"}], "]"}], ";", "val"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"TrapezoidalRuleTable", "[", 
    RowBox[{"f_", ",", 
     RowBox[{"{", 
      RowBox[{"a_", ",", "b_"}], "}"}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"n", "=", "128"}], ",", 
       RowBox[{"val0", "=", "0"}], ",", 
       RowBox[{"val", "=", "1"}], ",", 
       RowBox[{"cond1", "=", "1"}], ",", 
       RowBox[{"cond2", "=", "1"}], ",", "ff"}], "}"}], ",", 
     RowBox[{
      RowBox[{"While", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Abs", "[", 
            RowBox[{"val", "-", "val0"}], "]"}], "/", 
           RowBox[{"Abs", "[", "val", "]"}]}], ">", 
          RowBox[{"cond1", " ", "5", " ", 
           SuperscriptBox["10", 
            RowBox[{"-", "15"}]]}]}], "&&", 
         RowBox[{"(", 
          RowBox[{"n", "<", 
           SuperscriptBox["2", "16"]}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"val0", "=", "val"}], ";", 
         RowBox[{"n", "=", 
          RowBox[{"2", "n"}]}], ";", 
         RowBox[{"ff", "=", 
          RowBox[{"f", "[", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"a", "+", 
              FractionBox[
               RowBox[{"j", " ", 
                RowBox[{"(", 
                 RowBox[{"b", "-", "a"}], ")"}]}], "n"]}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}], "]"}]}], ";", 
         RowBox[{"val", "=", 
          RowBox[{
           FractionBox[
            RowBox[{"b", "-", "a"}], "n"], " ", 
           RowBox[{"Plus", "@@", "ff"}]}]}], ";", 
         RowBox[{"cond1", "=", 
          RowBox[{
           FractionBox[
            RowBox[{"b", "-", "a"}], "n"], " ", 
           RowBox[{
            RowBox[{"Plus", "@@", 
             RowBox[{"Abs", "[", "ff", "]"}]}], "/", 
            RowBox[{"Abs", "[", "val", "]"}]}]}]}], ";", 
         RowBox[{"cond2", "=", 
          RowBox[{
           FractionBox[
            RowBox[{"b", "-", "a"}], "n"], " ", 
           RowBox[{
            RowBox[{"Plus", "@@", 
             RowBox[{"Abs", "[", 
              RowBox[{"Re", "[", "ff", "]"}], "]"}]}], "/", 
            RowBox[{"Abs", "[", 
             RowBox[{"Re", "[", "val", "]"}], "]"}]}]}]}]}]}], "]"}], ";", 
      RowBox[{"{", 
       RowBox[{"val", ",", "cond1", ",", "cond2", ",", "n"}], "}"}]}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DCauchy", "[", 
    RowBox[{"f_", ",", "n_", ",", "r_"}], "]"}], ":=", 
   RowBox[{"(", "\n", 
    RowBox[{
     RowBox[{"val", "=", 
      RowBox[{
       FractionBox[
        RowBox[{"n", "!"}], 
        RowBox[{"2", "\[Pi]", " ", 
         SuperscriptBox["r", "n"]}]], 
       RowBox[{"Re", "[", 
        RowBox[{"TrapezoidalRule", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "n", " ", "#"}]], " ", 
            RowBox[{"f", "[", 
             RowBox[{"r", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[ImaginaryI]", " ", "#"}]]}], "]"}]}], "&"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"2.", "\[Pi]"}]}], "}"}]}], "]"}], "]"}]}]}], ";", 
     RowBox[{"Print", "[", 
      RowBox[{"NumberForm", "[", 
       RowBox[{"val", ",", 
        RowBox[{"{", 
         RowBox[{"15", ",", "14"}], "}"}]}], "]"}], "]"}], ";", 
     RowBox[{"Print", "[", 
      RowBox[{"Plot", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{"n", "!"}], 
            RowBox[{"2", "\[Pi]", " ", 
             SuperscriptBox["r", "n"]}]], 
           RowBox[{"Re", "[", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], " ", "n", " ", "\[Theta]"}]], 
             RowBox[{"f", "[", 
              RowBox[{"r", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"\[ImaginaryI]", " ", "\[Theta]"}]]}], "]"}]}], 
            "]"}]}], ",", 
          RowBox[{
           FractionBox[
            RowBox[{"n", "!"}], 
            RowBox[{"2", "\[Pi]", " ", 
             SuperscriptBox["r", "n"]}]], 
           RowBox[{"Abs", "[", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], " ", "n", " ", "\[Theta]"}]], 
             RowBox[{"f", "[", 
              RowBox[{"r", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"\[ImaginaryI]", " ", "\[Theta]"}]]}], "]"}]}], 
            "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Theta]", ",", 
          RowBox[{"-", "\[Pi]"}], ",", "\[Pi]"}], "}"}], ",", 
        RowBox[{"PlotRange", "\[Rule]", "Full"}]}], "]"}], "]"}]}], ")"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"DCauchyTable", "[", 
    RowBox[{"f_", ",", "n_", ",", "r_"}], "]"}], ":=", 
   RowBox[{"(", "\n", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"val", ",", "cond1", ",", "cond2", ",", "m"}], "}"}], "=", 
      RowBox[{"TrapezoidalRuleTable", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "n", " ", "#"}]], " ", 
          RowBox[{"f", "[", 
           RowBox[{"r", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", "#"}]]}], "]"}]}], "&"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"2.", "\[Pi]"}]}], "}"}]}], "]"}]}], ";", 
     RowBox[{"val", "=", 
      RowBox[{"val", " ", 
       FractionBox[
        RowBox[{"n", "!"}], 
        RowBox[{"2", "\[Pi]", " ", 
         SuperscriptBox["r", "n"]}]]}]}], ";", 
     RowBox[{"{", 
      RowBox[{"val", ",", "cond1", ",", "cond2", ",", "m"}], "}"}]}], ")"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"coeff", "[", 
    RowBox[{"f_", ",", "n_"}], "]"}], ":=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"f", "[", "x", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", "n"}], "}"}]}], "]"}], ",", 
     SuperscriptBox["x", "n"]}], "]"}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.4577708075504*^9, 3.4577708243672*^9}, 
   3.4577870295792*^9, {3.4579345791024*^9, 3.4579345961376*^9}, {
   3.4579346487564*^9, 3.4579346723436003`*^9}, {3.45793625651*^9, 
   3.4579362590684*^9}, {3.4579364983255997`*^9, 3.4579365618644*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["\[Section]2 Approximation Theory", "Section",
 CellChangeTimes->{{3.4577694946134*^9, 3.4577695028970003`*^9}, 
   3.4640847018221393`*^9}],

Cell[CellGroupData[{

Cell[TextData[{
 "2.2.1 ",
 Cell[BoxData[
  FormBox[
   RowBox[{"R", "<", "\[Infinity]"}], TraditionalForm]], "None"]
}], "Subsection",
 CellChangeTimes->{{3.4577695084038*^9, 3.4577695179354*^9}, {
  3.464084706758139*^9, 3.464084707660139*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "z_", "]"}], ":=", 
   FractionBox["z", 
    RowBox[{
     RowBox[{"Exp", "[", "z", "]"}], "-", "1"}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n", "=", "100"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R", "=", 
   RowBox[{"2", "\[Pi]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r", "=", "6.22"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"Log10", "[", 
      RowBox[{
       RowBox[{"Abs", "[", 
        RowBox[{
         RowBox[{"DCauchy", "[", 
          RowBox[{
          "f", ",", "n", ",", "r", ",", "#", ",", "MachinePrecision"}], "]"}],
          "-", 
         RowBox[{"BernoulliB", "[", "n", "]"}]}], "]"}], "/", 
       RowBox[{"Abs", "[", 
        RowBox[{"BernoulliB", "[", "n", "]"}], "]"}]}], "]"}]}], "&"}], "/@", 
   RowBox[{"{", 
    RowBox[{
    "2732", ",", "2733", ",", "2734", ",", "2735", ",", "2736", ",", "2737", 
     ",", "2738"}], "}"}]}], "//", "TableForm"}]}], "Input",
 CellChangeTimes->{{3.4577695966998*^9, 3.457769702733*^9}, 
   3.457769754759*^9, {3.4577698023078003`*^9, 3.4577698051782*^9}, {
   3.4577700166928*^9, 3.4577701246448*^9}, {3.457770157124*^9, 
   3.4577701733012*^9}, {3.4577705101832*^9, 3.4577705231468*^9}, {
   3.4577705974964*^9, 3.457770621848*^9}}],

Cell[BoxData[
 RowBox[{"2734", "/", 
  FractionBox[
   RowBox[{"Log", "[", 
    SuperscriptBox["10.", "12"], "]"}], 
   RowBox[{"Log", "[", 
    RowBox[{"R", "/", "r"}], "]"}]]}]], "Input",
 CellChangeTimes->{{3.4577702037524*^9, 3.4577702247812*^9}, {
  3.4577704407164*^9, 3.4577704416368*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "2.2.2 ",
 Cell[BoxData[
  FormBox[
   RowBox[{"R", "=", "\[Infinity]"}], TraditionalForm]], "None"]
}], "Subsection",
 CellChangeTimes->{{3.4577695084038*^9, 3.4577695179354*^9}, 
   3.4577706472448*^9, {3.4640848186181393`*^9, 3.464084819228139*^9}}],

Cell[BoxData[{
 RowBox[{"Clear", "[", "r", "]"}], "\n", 
 RowBox[{
  RowBox[{"m", "/.", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox["1", "m"], 
        RowBox[{"Log", "[", 
         FractionBox["1", "\[Epsilon]"], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "\[Rho]"], 
        RowBox[{"Log", "[", 
         FractionBox["m", 
          RowBox[{"\[ExponentialE]", " ", "\[Tau]", " ", "\[Rho]"}]], 
         "]"}]}]}], "\[Equal]", 
      RowBox[{"Log", "[", 
       FractionBox["1", "r"], "]"}]}], ",", "m"}], "]"}]}], "//", 
  "First"}]}], "Input",
 CellChangeTimes->{{3.4577706964004*^9, 3.4577707810772*^9}, {
   3.4577708474708*^9, 3.4577708493896*^9}, 3.4640847707861395`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Rho]", "\[Rule]", "1"}], ",", 
     RowBox[{"\[Tau]", "\[Rule]", "1"}], ",", 
     RowBox[{"r", "\[Rule]", "10"}], ",", 
     RowBox[{"\[Epsilon]", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        SuperscriptBox["10", 
         RowBox[{"-", "12."}]], ",", 
        SuperscriptBox["10", 
         RowBox[{"-", "100."}]], ",", 
        SuperscriptBox["10", 
         RowBox[{"-", "1000."}]]}], "}"}]}]}], "}"}]}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.4577709062516003`*^9, 3.4577709628171997`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "10"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r", "=", "10"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"Log10", "[", 
      RowBox[{"Abs", "[", 
       RowBox[{
        RowBox[{"DCauchy", "[", 
         RowBox[{
         "Exp", ",", "n", ",", "r", ",", "#", ",", "MachinePrecision"}], 
         "]"}], "-", "1"}], "]"}], "]"}]}], "&"}], "/@", 
   RowBox[{"{", 
    RowBox[{"30", ",", "31", ",", "32", ",", "33", ",", "34"}], "}"}]}], "//",
   "TableForm"}]}], "Input",
 CellChangeTimes->{{3.4577710945592003`*^9, 3.4577711022812*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "1."}], 
     RowBox[{"Log10", "[", 
      RowBox[{"Abs", "[", 
       RowBox[{
        RowBox[{"DCauchy", "[", 
         RowBox[{"Exp", ",", "n", ",", "r", ",", "#", ",", "200"}], "]"}], 
        "-", "1"}], "]"}], "]"}]}], "&"}], "/@", 
   RowBox[{"{", 
    RowBox[{"124", ",", "125", ",", "126", ",", "127", ",", "128"}], "}"}]}], 
  "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.4577711142152*^9, 3.4577711366636*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "1."}], 
     RowBox[{"Log10", "[", 
      RowBox[{"Abs", "[", 
       RowBox[{
        RowBox[{"DCauchy", "[", 
         RowBox[{"Exp", ",", "n", ",", "r", ",", "#", ",", "1200"}], "]"}], 
        "-", "1"}], "]"}], "]"}]}], "&"}], "/@", 
   RowBox[{"{", 
    RowBox[{"692", ",", "693", ",", "694", ",", "695", ",", "696"}], "}"}]}], 
  "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.4577711476303997`*^9, 3.4577711603912*^9}, {
  3.4640848630881395`*^9, 3.464084874365139*^9}}]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\[Section]5 Examples of Optimal Radii", "Section",
 CellChangeTimes->{{3.4577694946134*^9, 3.4577695028970003`*^9}, {
   3.4577712168943996`*^9, 3.4577712263012*^9}, 3.457842328805323*^9, {
   3.4640849171841393`*^9, 3.464084930702139*^9}}],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"r", ",", "n"}], "]"}]], "Input",
 CellChangeTimes->{{3.4577712943328*^9, 3.4577712978272*^9}, {
  3.4577713365931997`*^9, 3.4577713368272*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "Example 5.1 ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"f", "(", "z", ")"}], "=", 
    RowBox[{"exp", "(", "z", ")"}]}], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.4577712334616003`*^9, 3.4577712490772*^9}, 
   3.4578423303023233`*^9, {3.464084938193139*^9, 3.464084942247139*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["M", "1"], "[", "r_", "]"}], "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", "\[Pi]"}]], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{"r", " ", 
       RowBox[{"Cos", "[", "t", "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", 
       RowBox[{"2", "\[Pi]"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.457771259264*^9, 3.4577712868604*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Kappa]", "[", 
   RowBox[{"n_", ",", "r_"}], "]"}], "=", 
  RowBox[{
   FractionBox[
    RowBox[{"n", "!"}], 
    SuperscriptBox["r", "n"]], 
   RowBox[{
    SubscriptBox["M", "1"], "[", "r", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.4577713089968*^9, 3.4577713502743998`*^9}, {
  3.464085165324139*^9, 3.4640851678681393`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Kappa]", "[", 
    RowBox[{"100", ",", "#"}], "]"}], "&"}], "/@", 
  RowBox[{"{", 
   RowBox[{"1.", ",", "100.", ",", "200."}], "}"}]}]], "Input",
 CellChangeTimes->{{3.4640851845761395`*^9, 3.4640852018021393`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Kappa]", "[", 
   RowBox[{"n", ",", "n"}], "]"}], "/.", 
  RowBox[{"n", "\[Rule]", 
   RowBox[{"{", 
    RowBox[{"1.", ",", "10.", ",", "100."}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.463128949735928*^9, 3.463128976723928*^9}, 
   3.463130548325328*^9, {3.464100872579139*^9, 3.464100872851139*^9}}],

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"\[Kappa]", "[", 
    RowBox[{"n", ",", "n"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "1", ",", "100"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "Full"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4577728574684*^9, 3.4577728588724003`*^9}, 
   3.45777306395*^9, {3.4577731190648003`*^9, 3.4577731275355997`*^9}, {
   3.457773210825*^9, 3.4577732240538*^9}, {3.4577738308002*^9, 
   3.4577738458698*^9}, {3.4577738775378*^9, 3.4577739710612*^9}, {
   3.4577740576412*^9, 3.4577740692944*^9}, {3.463126435301928*^9, 
   3.463126492709928*^9}, {3.463126642781928*^9, 3.463126665183528*^9}, {
   3.463126706195928*^9, 3.4631267270531282`*^9}, 3.463126801246728*^9, 
   3.463126931818728*^9, {3.463127019787128*^9, 3.463127022376728*^9}, 
   3.463127121608328*^9, 3.463127171684328*^9, 3.463127250495528*^9, 
   3.463127329774728*^9, 3.463127485852728*^9, 3.4631275478003283`*^9, {
   3.463129013508728*^9, 3.463129044006728*^9}, {3.463130303935728*^9, 
   3.4631303089745283`*^9}, {3.464100887330139*^9, 3.4641008893521395`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"K", "=", "3"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       SqrtBox[
        RowBox[{"2", "\[Pi]", " ", "r"}]], 
       RowBox[{"Exp", "[", 
        RowBox[{"-", "r"}], "]"}], 
       RowBox[{"BesselI", "[", 
        RowBox[{"0", ",", "r"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "\[Infinity]", ",", "3"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"r", ">", "0"}], ",", 
      RowBox[{"n", ">", "0"}]}], "}"}]}], "]"}], "/.", 
  RowBox[{
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "2"}], "r"}], "]"}], "\[Rule]", "0"}]}]}], "Input",
 CellChangeTimes->{{3.4640850265221395`*^9, 3.4640850608141394`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Kappa]", "[", "r_", "]"}], "=", 
  RowBox[{
   FractionBox[
    RowBox[{"n", "!"}], 
    SuperscriptBox["r", "n"]], 
   FractionBox[
    RowBox[{"Exp", "[", "r", "]"}], 
    SqrtBox[
     RowBox[{"2", "\[Pi]", " ", "r"}]]], 
   RowBox[{"(", 
    RowBox[{"Normal", "[", "%", "]"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.4631265310703278`*^9, 3.463126557512328*^9}, {
  3.463126693450728*^9, 3.463126735258728*^9}, {3.463126807611528*^9, 
  3.4631268167219276`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"r", "[", "n_", "]"}], "=", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"r", "/.", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"\[Kappa]", "[", "r", "]"}], ",", "r"}], "]"}], 
          "\[Equal]", "0"}], ",", "r"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "\[Infinity]", ",", 
       RowBox[{"K", "-", "1"}]}], "}"}]}], "]"}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.463126570179528*^9, 3.463126632844728*^9}, {
   3.4631266822655277`*^9, 3.463126683513528*^9}, {3.463126751513928*^9, 
   3.463126773385128*^9}, {3.463126833881928*^9, 3.4631268462371283`*^9}, {
   3.463126944875928*^9, 3.463126995451128*^9}, {3.463127026214328*^9, 
   3.463127026619928*^9}, 3.463127131951128*^9, {3.463127179359528*^9, 
   3.463127204413128*^9}, 3.463127258201928*^9, 3.463127339134728*^9, {
   3.463127377822728*^9, 3.4631274215651283`*^9}, 3.463127503730328*^9, {
   3.463127545803528*^9, 3.463127556083928*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"\[Kappa]", "[", 
     RowBox[{"r", "[", "n", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "\[Infinity]", ",", 
      RowBox[{"K", "-", "1"}]}], "}"}]}], "]"}], "//", 
  RowBox[{"FullSimplify", "/.", 
   RowBox[{
    RowBox[{"Exp", "[", "_", "]"}], "\[Rule]", "0"}]}]}]], "Input",
 CellChangeTimes->{{3.463126850230728*^9, 3.463126873240728*^9}, {
   3.4631269127711277`*^9, 3.463126924221528*^9}, {3.4631270142023277`*^9, 
   3.463127029396728*^9}, 3.463127155023528*^9, {3.463127217454728*^9, 
   3.4631272426019278`*^9}, 3.4631273252507277`*^9}],

Cell[BoxData[
 RowBox[{"DCauchy", "[", 
  RowBox[{"Exp", ",", "100", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.4577741842664003`*^9, 3.4577741903348*^9}}],

Cell[BoxData[
 RowBox[{"DCauchy", "[", 
  RowBox[{"Exp", ",", "100", ",", "100"}], "]"}]], "Input",
 CellChangeTimes->{{3.4577743671452*^9, 3.4577743675039997`*^9}}],

Cell[BoxData[
 RowBox[{"DCauchy", "[", 
  RowBox[{"Exp", ",", "100", ",", "200"}], "]"}]], "Input",
 CellChangeTimes->{3.4577744001392*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Example 5.2 ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"f", "(", "z", ")"}], "=", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", "z"}], ")"}], "\[Beta]"]}], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.4577712334616003`*^9, 3.4577712490772*^9}, {
   3.457774459856*^9, 3.4577744665172*^9}, 3.4578423430693235`*^9, {
   3.464085225830139*^9, 3.4640852330061393`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"n", "=", "33"}], "}"}], ",", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "z"}], ")"}], "\[Beta]"], ",", 
         RowBox[{"{", 
          RowBox[{"z", ",", "0", ",", "n"}], "}"}]}], "]"}], ",", 
       SuperscriptBox["z", "n"]}], "]"}], "\[Equal]", 
     RowBox[{"Binomial", "[", 
      RowBox[{
       RowBox[{"n", "-", "\[Beta]", "-", "1"}], ",", "n"}], "]"}]}]}], "]"}], 
  "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.4577748348206*^9, 3.4577749077662*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["M", "1"], "[", "r_", "]"}], "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", "\[Pi]"}]], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Abs", "[", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            RowBox[{"+", "r"}], " ", 
            RowBox[{"Exp", "[", 
             RowBox[{"\[ImaginaryI]", " ", "t"}], "]"}]}]}], ")"}], 
         "\[Beta]"], "]"}], "//", "ComplexExpand"}], "//", "FullSimplify"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", 
       RowBox[{"-", "\[Pi]"}], ",", "\[Pi]"}], "}"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", "<", "r", "<", "1"}], "}"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.4577745027111998`*^9, 3.4577745863115997`*^9}, 
   3.463205307876624*^9}],

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["M", "1"], "[", "1", "]"}], "\[Equal]", 
    FractionBox[
     RowBox[{
      SuperscriptBox["2", "\[Beta]"], 
      RowBox[{"Gamma", "[", 
       FractionBox[
        RowBox[{"\[Beta]", "+", "1"}], "2"], "]"}]}], 
     RowBox[{
      SqrtBox["\[Pi]"], 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["\[Beta]", "2"], "+", "1"}], "]"}]}]]}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Beta]", ">", 
     RowBox[{"-", "1"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4640853053661394`*^9, 3.464085357271139*^9}, {
  3.464085665877139*^9, 3.4640856723221393`*^9}}],

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["2", 
      RowBox[{"-", "1"}]], 
     RowBox[{"Hypergeometric2F1", "[", 
      RowBox[{
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", "1", ",", 
       FractionBox[
        RowBox[{"4", "r"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "r"}], ")"}], "2"]]}], "]"}]}], 
    RowBox[{"Log", "[", 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", "r"}], ")"}]}], "]"}]], ",", 
   RowBox[{"r", "\[Rule]", "1"}], ",", 
   RowBox[{"Direction", "\[Rule]", 
    RowBox[{"+", "1"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4640853792721395`*^9, 3.464085410931139*^9}, {
  3.4640854417411394`*^9, 3.4640854896371393`*^9}}],

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["M", "1"], "[", "r", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Beta]", "<", 
         RowBox[{"-", "1"}]}], ",", 
        RowBox[{"0", "<", "r", "<", "1"}]}], "}"}]}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Beta]", "<", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"0", "<", "r", "<", "1"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4640855297221394`*^9, 3.4640855602101393`*^9}, {
  3.464085593487139*^9, 3.464085630758139*^9}, {3.4640856827161393`*^9, 
  3.4640857234251394`*^9}}],

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "r"}], ")"}], "\[Beta]"], 
     FractionBox[
      RowBox[{
       SqrtBox["\[Pi]"], " ", 
       RowBox[{"Sec", "[", 
        FractionBox[
         RowBox[{"\[Pi]", " ", "\[Beta]"}], "2"], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"r", "-", "1"}], ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"-", 
         FractionBox["\[Beta]", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        FractionBox[
         RowBox[{"3", "+", "\[Beta]"}], "2"], "]"}]}]]}], "\[Equal]", 
    RowBox[{
     FractionBox[
      RowBox[{"Gamma", "[", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[Beta]", "+", "1"}], "2"]}], "]"}], 
      RowBox[{"2", 
       SqrtBox["\[Pi]"], 
       RowBox[{"Gamma", "[", 
        RowBox[{"-", 
         FractionBox["\[Beta]", "2"]}], "]"}]}]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "r"}], ")"}], 
      RowBox[{"\[Beta]", "+", "1"}]]}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Beta]", "<", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"0", "<", "r", "<", "1"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.464085768765139*^9, 3.464085826764139*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "Case ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Beta]", ">", 
    RowBox[{"-", "1"}]}], TraditionalForm]]]
}], "Subsubsection",
 CellChangeTimes->{{3.4577744748174*^9, 3.457774484895*^9}, {
   3.4577831490212*^9, 3.4577831589896*^9}, 3.457842344539323*^9, {
   3.4640858433001394`*^9, 3.464085843747139*^9}}],

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    SubscriptBox["M", "1"], "[", "1", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Beta]", ",", 
     RowBox[{"-", "1"}], ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4577746081828003`*^9, 3.457774629586*^9}}],

Cell[BoxData[
 RowBox[{"FindMinimum", "[", 
  RowBox[{
   RowBox[{
    SubscriptBox["M", "1"], "[", "1", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Beta]", ",", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4577746386184*^9, 3.4577746590242*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["M", "1"], "[", "1", "]"}], "/.", 
  RowBox[{"\[Beta]", "\[Rule]", "0"}]}]], "Input",
 CellChangeTimes->{{3.464085917370139*^9, 3.4640859253381395`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"D", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["M", "1"], "[", "r", "]"}], ",", "r"}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.464085942327139*^9, 3.464085957073139*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"r", " ", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{
        SubscriptBox["M", "1"], "[", "r", "]"}], "]"}], ",", "r"}], "]"}]}], "/.", 
   RowBox[{"r", "\[Rule]", "1"}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.4577747125945997`*^9, 3.4577747960546*^9}}],

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"Binomial", "[", 
     RowBox[{
      RowBox[{"n", "-", "\[Beta]", "-", "1"}], ",", "n"}], "]"}]], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "\[Infinity]", ",", "0"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.457774916159*^9, 3.4577749694798*^9}, 
   3.464086046362139*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Kappa]", "[", 
   RowBox[{"n_", ",", "r_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    SubscriptBox["M", "1"], "[", "r", "]"}], 
   RowBox[{
    RowBox[{"Abs", "[", 
     RowBox[{"Binomial", "[", 
      RowBox[{
       RowBox[{"n", "-", "\[Beta]", "-", "1"}], ",", "n"}], "]"}], "]"}], 
    SuperscriptBox["r", "n"]}]]}]], "Input",
 CellChangeTimes->{{3.4577750402321997`*^9, 3.457775072259*^9}, {
  3.4640860953611393`*^9, 3.464086098207139*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Kappa]", "[", 
     RowBox[{"#", ",", "1"}], "]"}], "/.", 
    RowBox[{"\[Beta]", "\[Rule]", 
     RowBox[{"11", "/", "2."}]}]}], "&"}], "/@", 
  RowBox[{"{", 
   RowBox[{"10", ",", "100"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.4577750748954*^9, 3.457775109777*^9}, {
  3.464086101339139*^9, 3.4640861045061393`*^9}}],

Cell[BoxData[
 RowBox[{"DCauchy", "[", 
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", "#"}], ")"}], 
     RowBox[{"11", "/", "2"}]], "&"}], ",", "10", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.4577751493698*^9, 3.4577751813654003`*^9}}],

Cell[BoxData[
 RowBox[{"DCauchy", "[", 
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", "#"}], ")"}], 
     RowBox[{"11", "/", "2"}]], "&"}], ",", "100", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{3.4577753325294*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Case ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Beta]", "=", 
    RowBox[{"-", "1"}]}], TraditionalForm]]]
}], "Subsubsection",
 CellChangeTimes->{{3.4577744748174*^9, 3.457774484895*^9}, {
   3.4577831513456*^9, 3.4577831607836*^9}, 3.457842350660323*^9, {
   3.4640861688261395`*^9, 3.4640861692631392`*^9}}],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"n", ",", "r"}], "]"}]], "Input",
 CellChangeTimes->{{3.464086268412139*^9, 3.464086270806139*^9}}],

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"\[Pi]", " ", 
          SuperscriptBox["r", "n"]}]], 
        RowBox[{"Log", "[", 
         FractionBox["1", 
          RowBox[{"1", "-", "r"}]], "]"}]}], ",", "r"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "1", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", "<", "r", "<", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4640862143681393`*^9, 3.4640862580501394`*^9}, {
  3.464086341054139*^9, 3.464086461870139*^9}}],

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"\[Pi]", " ", "r1"}]], "+", 
     FractionBox[
      RowBox[{"n", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"Log", "[", "r1", "]"}]}], ")"}]}], "\[Pi]"]}], "\[Equal]", 
    "0"}], ",", "r1"}], "]"}]], "Input",
 CellChangeTimes->{{3.464086498573139*^9, 3.4640865155431395`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"r", "[", "n_", "]"}], ":=", 
  RowBox[{"1", "+", 
   FractionBox["1", 
    RowBox[{"n", " ", 
     RowBox[{"ProductLog", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", 
        FractionBox["\[ExponentialE]", "n"]}]}], "]"}]}]]}]}]], "Input",
 CellChangeTimes->{{3.4640865253051395`*^9, 3.4640865400461392`*^9}, {
  3.464086587204139*^9, 3.464086587462139*^9}}],

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{
   FractionBox[
    RowBox[{"r", "[", "n", "]"}], 
    RowBox[{"1", "-", 
     FractionBox["1", 
      RowBox[{"n", " ", 
       RowBox[{"Log", "[", "n", "]"}]}]]}]], ",", 
   RowBox[{"n", "\[Rule]", "\[Infinity]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4640866134791393`*^9, 3.4640866484991393`*^9}}],

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{
   FractionBox[
    RowBox[{
     FractionBox["1", "\[Pi]"], 
     FractionBox[
      RowBox[{"Log", "[", 
       RowBox[{"n", " ", 
        RowBox[{"Log", "[", "n", "]"}]}], "]"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox["1", 
          RowBox[{"n", " ", 
           RowBox[{"Log", "[", "n", "]"}]}]]}], ")"}], "n"]]}], 
    RowBox[{
     RowBox[{"Log", "[", "n", "]"}], "/", "\[Pi]"}]], ",", 
   RowBox[{"n", "\[Rule]", "\[Infinity]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.464086687188139*^9, 3.464086736379139*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Kappa]", "[", 
    RowBox[{"n_", ",", "r_"}], "]"}], "=", 
   FractionBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["M", "1"], "[", "r", "]"}], "/.", 
      RowBox[{"\[Beta]", "\[Rule]", 
       RowBox[{"-", "1"}]}]}], ")"}], 
    SuperscriptBox["r", "n"]]}], ";"}]], "Input",
 CellChangeTimes->{{3.4577819582732*^9, 3.4577819657768*^9}, {
  3.464086779824139*^9, 3.464086812271139*^9}}],

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"\[Kappa]", "[", 
    RowBox[{"n", ",", 
     RowBox[{"1", "-", 
      FractionBox["1", 
       RowBox[{"n", " ", 
        RowBox[{"Log", "[", "n", "]"}]}]]}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "1", ",", "10000"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.464086851155139*^9, 3.464086867464139*^9}}],

Cell[BoxData[
 RowBox[{"\[Kappa]", "[", 
  RowBox[{"10000.", ",", 
   RowBox[{"1", "-", 
    FractionBox["1", 
     RowBox[{"10000", " ", 
      RowBox[{"Log", "[", "10000", "]"}]}]]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.464086816876139*^9, 3.4640868440691395`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", "z_", "]"}], ":=", 
  FractionBox["1", 
   RowBox[{"1", "-", "z"}]]}]], "Input",
 CellChangeTimes->{{3.4577856834440002`*^9, 3.4577856881864*^9}}],

Cell[BoxData[
 RowBox[{"DCauchy", "[", 
  RowBox[{"f", ",", "100", ",", 
   RowBox[{"1", "-", 
    FractionBox["1", 
     RowBox[{"100", " ", 
      RowBox[{"Log", "[", "100", "]"}]}]]}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.4577788060732*^9, 3.4577819409104*^9, {3.4640869108121395`*^9, 
   3.464086916509139*^9}}],

Cell[BoxData[
 RowBox[{"DCauchy", "[", 
  RowBox[{"f", ",", "100", ",", 
   RowBox[{"1", "-", 
    FractionBox["4", "100"]}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.4577788060732*^9, 3.4577819409104*^9, {3.4640869108121395`*^9, 
   3.464086916509139*^9}, {3.4640870156701393`*^9, 3.464087016858139*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Kappa]", "[", 
     RowBox[{"n", ",", 
      RowBox[{"1", "-", 
       FractionBox["1.", 
        RowBox[{"n", " ", 
         RowBox[{"Log", "[", "n", "]"}]}]]}]}], "]"}], ",", 
    RowBox[{"\[Kappa]", "[", 
     RowBox[{"n", ",", 
      RowBox[{"1", "-", 
       FractionBox["4.", "n"]}]}], "]"}]}], "}"}], "/.", 
  RowBox[{"n", "\[Rule]", "100"}]}]], "Input",
 CellChangeTimes->{{3.4577860761584*^9, 3.4577860781084003`*^9}, {
  3.464087048247139*^9, 3.4640870823681393`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "100"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"1", "-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"n", "!"}]], 
   RowBox[{"DCauchy", "[", 
    RowBox[{"f", ",", "n", ",", 
     RowBox[{"1", "-", 
      FractionBox["4", "n"]}], ",", 
     RowBox[{"8", "n"}], ",", "MachinePrecision"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.45778266149*^9, 3.4577826980875998`*^9}, {
  3.4577827307539997`*^9, 3.4577827917967997`*^9}, {3.4577829007316*^9, 
  3.4577829893396*^9}, {3.4577847130304003`*^9, 3.4577847247928*^9}, {
  3.463163454823145*^9, 3.4631634558851447`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "100"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"1", "-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"n", "!"}]], 
   RowBox[{"DCauchy", "[", 
    RowBox[{"f", ",", "n", ",", 
     RowBox[{"1", "-", 
      FractionBox["1", 
       RowBox[{"n", " ", 
        RowBox[{"Log", "[", "n", "]"}]}]]}], ",", "20000", ",", 
     "MachinePrecision"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.4577885582096*^9, 3.4577886094556*^9}, {
  3.463163413986145*^9, 3.463163449861145*^9}, {3.463163757140145*^9, 
  3.4631638171761446`*^9}, {3.463163962666145*^9, 3.4631639707631445`*^9}, {
  3.463164568817145*^9, 3.463164632363145*^9}, {3.464087127382139*^9, 
  3.4640871281971393`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Case ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Beta]", "<", 
    RowBox[{"-", "1"}]}], TraditionalForm]]]
}], "Subsubsection",
 CellChangeTimes->{{3.4577744748174*^9, 3.457774484895*^9}, {
   3.4577831513456*^9, 3.4577831653856*^9}, 3.457842358660323*^9, {
   3.464087155747139*^9, 3.464087156160139*^9}}],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"r", ",", "n"}], "]"}]], "Input",
 CellChangeTimes->{{3.4577858149676*^9, 3.4577858173543997`*^9}}],

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["r", "n"]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "r"}], ")"}], 
        RowBox[{"\[Beta]", "+", "1"}]]}], ",", "r"}], "]"}], "\[Equal]", 
    "0"}], ",", "r"}], "]"}]], "Input",
 CellChangeTimes->{{3.4577837565164003`*^9, 3.4577837769212*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    FractionBox["n", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n", "-", "\[Beta]"}]], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "\[Infinity]", ",", "1"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.4577838140024*^9, 3.4577838202111998`*^9}, {
  3.4577838578227997`*^9, 3.4577838917372*^9}}],

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", 
        SqrtBox["\[Pi]"]}]], 
      FractionBox[
       RowBox[{"Gamma", "[", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"\[Beta]", "+", "1"}], "2"]}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"-", 
         FractionBox["\[Beta]", "2"]}], "]"}]], 
      FractionBox["1", 
       RowBox[{"Binomial", "[", 
        RowBox[{
         RowBox[{"n", "-", "\[Beta]", "-", "1"}], ",", "n"}], "]"}]], 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Beta]"}], "-", "1"}], ")"}], 
         RowBox[{"\[Beta]", "+", "1"}]], 
        SuperscriptBox["n", 
         RowBox[{
          RowBox[{"-", "\[Beta]"}], "-", "1"}]]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Beta]", "+", "1"}], ")"}], "/", "n"}]}], ")"}], 
        "n"]]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "\[Infinity]", ",", "0"}], "}"}], ",", 
     RowBox[{"Assumptions", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Beta]", "<", 
         RowBox[{"-", "1"}]}], ",", 
        RowBox[{"n", ">", "1"}]}], "}"}]}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Beta]", "<", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"n", ">", "1"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4577840261156*^9, 3.45778411346*^9}, {
  3.4577858345456*^9, 3.45778584506*^9}, {3.4640872059631395`*^9, 
  3.4640872164181395`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"c", "[", "\[Beta]_", "]"}], "=", 
  RowBox[{"Normal", "[", "%", "]"}]}]], "Input",
 CellChangeTimes->{{3.4577842446872*^9, 3.4577842537195997`*^9}, {
  3.4577845362511997`*^9, 3.45778453895*^9}, {3.4577858560892*^9, 
  3.4577858588348*^9}}],

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"c", "[", "\[Beta]", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Beta]", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "100"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.464087267014139*^9, 3.464087281978139*^9}}],

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{"c", "[", "\[Beta]", "]"}], ",", 
   RowBox[{"\[Beta]", "\[Rule]", 
    RowBox[{"-", "\[Infinity]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4640872873541393`*^9, 3.4640872970361395`*^9}}],

Cell[BoxData[
 RowBox[{"FindRoot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"c", "[", "\[Beta]", "]"}], "\[Equal]", "2"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Beta]", ",", 
     RowBox[{"-", "2"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4640873054651394`*^9, 3.464087328607139*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Kappa]", "[", 
    RowBox[{"n_", ",", "r_"}], "]"}], "=", 
   FractionBox[
    RowBox[{
     SubscriptBox["M", "1"], "[", "r", "]"}], 
    RowBox[{
     RowBox[{"Abs", "[", 
      RowBox[{"Binomial", "[", 
       RowBox[{
        RowBox[{"n", "-", "\[Beta]", "-", "1"}], ",", "n"}], "]"}], "]"}], 
     SuperscriptBox["r", "n"]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.4577843990959997`*^9, 3.45778442663*^9}, {
  3.464087341577139*^9, 3.464087342825139*^9}}],

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "200"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Kappa]", "[", 
        RowBox[{"n", ",", 
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{"\[Beta]", "+", "1"}], "n"]}]}], "]"}], ",", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", " ", "\[ExponentialE]"}], ")"}], 
          RowBox[{
           RowBox[{"-", "1"}], "-", "\[Beta]"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "\[Beta]"}], ")"}], "\[Beta]"], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "-", 
            FractionBox["\[Beta]", "2"]}], "]"}], "2"]}], "\[Pi]"]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", 
       RowBox[{"-", "1.5"}], ",", 
       RowBox[{"-", "10"}]}], "}"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.457785881642*^9, 3.4577858912672*^9}, {3.45778610441*^9,
   3.4577861183252*^9}, {3.464087359556139*^9, 3.4640873791541395`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Kappa]", "[", 
   RowBox[{"n", ",", 
    RowBox[{"1", "+", 
     FractionBox[
      RowBox[{"\[Beta]", "+", "1"}], "n"]}]}], "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Beta]", "\[Rule]", 
     RowBox[{"-", "6."}]}], ",", 
    RowBox[{"n", "\[Rule]", "100"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.4577849082332*^9, 3.4577849470615997`*^9}, {
  3.45778612937*^9, 3.4577861336288*^9}, {3.464087400079139*^9, 
  3.464087401831139*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["n", 
    RowBox[{
     RowBox[{"-", "\[Beta]"}], "-", "1"}]], 
   RowBox[{"Log", "[", 
    SuperscriptBox["10", "15"], "]"}]}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Beta]", "\[Rule]", 
     RowBox[{"-", "6."}]}], ",", 
    RowBox[{"n", "\[Rule]", "100"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.457784967014*^9, 3.4577849864983997`*^9}, {
  3.4577861377628*^9, 3.4577861433632*^9}, {3.4577863232*^9, 
  3.4577863809824*^9}, {3.4577865805220003`*^9, 3.4577865808028*^9}, {
  3.463205385143424*^9, 3.4632053898546243`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", "z_", "]"}], ":=", 
  FractionBox["1", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", "z"}], ")"}], "6"]]}]], "Input",
 CellChangeTimes->{{3.4577849997427998`*^9, 3.4577850122072*^9}, {
  3.4577859141368*^9, 3.45778592267*^9}}],

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "100"}], "}"}], ",", 
   RowBox[{"DCauchy", "[", 
    RowBox[{"f", ",", "n", ",", 
     RowBox[{"1", "-", 
      FractionBox["5", "n"]}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4577851339964*^9, 3.457785152264*^9}, {
  3.4577861585888*^9, 3.4577861669504004`*^9}}],

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "100"}], "}"}], ",", 
   RowBox[{"val", "=", 
    RowBox[{"DCauchy", "[", 
     RowBox[{"f", ",", "n", ",", 
      RowBox[{"1", "-", 
       FractionBox["5", "n"]}], ",", "900", ",", "MachinePrecision"}], 
     "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4577861743292*^9, 3.4577862236252003`*^9}, {
  3.4577862656984*^9, 3.4577862951668*^9}, {3.4577863901396*^9, 
  3.4577864660804*^9}, {3.457786587074*^9, 3.4577865873548*^9}, {
  3.457786649708*^9, 3.4577866593487997`*^9}, {3.4577866941056004`*^9, 
  3.4577867015*^9}, {3.4577880315048*^9, 3.4577880381348*^9}, {
  3.4632054048930244`*^9, 3.463205525761824*^9}}],

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n", "=", "100"}], ",", 
     RowBox[{"\[Beta]", "=", 
      RowBox[{"-", "6"}]}]}], "}"}], ",", 
   RowBox[{"exact", "=", 
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"n", "!"}], 
       RowBox[{"Binomial", "[", 
        RowBox[{
         RowBox[{"n", "-", "\[Beta]", "-", "1"}], ",", "n"}], "]"}]}], ",", 
      "25"}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4577850541088*^9, 3.4577850895987997`*^9}, {
  3.4577852053352003`*^9, 3.4577852084708*^9}, {3.4577852448656*^9, 
  3.4577852511368*^9}, {3.4577852923676*^9, 3.4577852927264*^9}, {
  3.4577862375716*^9, 3.4577862534056*^9}, {3.4577864157704*^9, 
  3.4577864241008*^9}, {3.4577868045826*^9, 3.4577868188098*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Abs", "[", 
   RowBox[{"val", "-", "exact"}], "]"}], "/", 
  RowBox[{"Abs", "[", "exact", "]"}]}]], "Input"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Example 5.4 ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"f", "(", "z", ")"}], "=", 
    FormBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z", "+", "1"}], ")"}], "10"], " ", 
      RowBox[{"log", "(", 
       RowBox[{"z", "+", "1"}], ")"}]}],
     TraditionalForm]}], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.4577712334616003`*^9, 3.4577712490772*^9}, {
   3.457774459856*^9, 3.4577744665172*^9}, 3.4578423430693235`*^9, {
   3.457849592970323*^9, 3.457849612518323*^9}, {3.457849665702323*^9, 
   3.4578496659843235`*^9}, {3.464087478549139*^9, 3.464087482877139*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", "z_", "]"}], ":=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "z"}], ")"}], "10"], 
   RowBox[{"Log", "[", 
    RowBox[{"1", "+", "z"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.457849615837323*^9, 3.4578496315783234`*^9}, {
  3.457849668674323*^9, 3.4578496688023233`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n", "=", "#"}], "}"}], ",", 
     RowBox[{
      RowBox[{"coeff", "[", 
       RowBox[{"f", ",", "n"}], "]"}], "\[Equal]", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"n", "-", "1"}]], 
       RowBox[{"11", " ", 
        RowBox[{"Binomial", "[", 
         RowBox[{"n", ",", "11"}], "]"}]}]]}]}], "]"}], "&"}], " ", "/@", " ", 
  RowBox[{"Range", "[", 
   RowBox[{"11", ",", "20"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.4578497457033234`*^9, 3.457849831631323*^9}, {
  3.464087494193139*^9, 3.4640874981561394`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["M", "1"], "[", 
   RowBox[{"r_", "?", "NumericQ"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", "\[Pi]"}]], 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"Abs", "[", 
      RowBox[{"f", "[", 
       RowBox[{"r", " ", 
        RowBox[{"Exp", "[", 
         RowBox[{"\[ImaginaryI]", " ", "t"}], "]"}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", 
       RowBox[{"2", "\[Pi]"}]}], "}"}], ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "50"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.4578498495103235`*^9, 3.4578498839413233`*^9}, {
  3.457849989969323*^9, 3.457849992681323*^9}, {3.457850171343323*^9, 
  3.4578501875503235`*^9}}],

Cell[BoxData[
 RowBox[{
  SubscriptBox["M", "1"], "[", "1", "]"}]], "Input",
 CellChangeTimes->{{3.4578499985763235`*^9, 3.457850004370323*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"Log", "[", 
    RowBox[{
     SubscriptBox["M", "1"], "[", "1", "]"}], "]"}], "-", 
   RowBox[{"Log", "[", 
    RowBox[{
     SubscriptBox["M", "1"], "[", 
     RowBox[{"1", "-", 
      SuperscriptBox["10", 
       RowBox[{"-", "20"}]]}], "]"}], "]"}]}], 
  SuperscriptBox["10", 
   RowBox[{"-", "20"}]]]], "Input",
 CellChangeTimes->{{3.4578500095263233`*^9, 3.457850079176323*^9}, {
  3.457850195634323*^9, 3.4578502049603233`*^9}}],

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"11", " ", 
     RowBox[{"Binomial", "[", 
      RowBox[{"n", ",", "11"}], "]"}]}]], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "\[Infinity]", ",", "11"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4578503166233234`*^9, 3.4578503508493233`*^9}}],

Cell[BoxData[
 RowBox[{"11", " ", 
  RowBox[{
   SubscriptBox["M", "1"], "[", "1", "]"}]}]], "Input",
 CellChangeTimes->{{3.457850383973323*^9, 3.4578503844943233`*^9}}],

Cell[BoxData[
 RowBox[{"11", " ", 
  FractionBox[
   RowBox[{
    SubscriptBox["M", "1"], "[", "1", "]"}], 
   RowBox[{"10", "!"}]]}]], "Input",
 CellChangeTimes->{{3.4578504332043233`*^9, 3.4578504353873234`*^9}}],

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "12"}], "}"}], ",", 
   RowBox[{"DCauchy", "[", 
    RowBox[{"f", ",", "n", ",", "1"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4578504791233234`*^9, 3.457850494456323*^9}, {
   3.4578505706353235`*^9, 3.457850578396323*^9}, 3.4578508593563232`*^9, {
   3.457850890242323*^9, 3.4578509226513233`*^9}}],

Cell[BoxData[
 RowBox[{"11", " ", 
  RowBox[{
   SubscriptBox["M", "1"], "[", "1", "]"}], 
  RowBox[{"Binomial", "[", 
   RowBox[{"12", ",", "11"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.4578505268783236`*^9, 3.457850550259323*^9}}],

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "50"}], "}"}], ",", 
   RowBox[{"DCauchy", "[", 
    RowBox[{"f", ",", "n", ",", "0.99999"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4578506254603233`*^9, 3.4578506257603235`*^9}, {
  3.457850660909323*^9, 3.457850683252323*^9}, {3.457850827334323*^9, 
  3.4578508498923235`*^9}}],

Cell[BoxData[
 RowBox[{"11", " ", 
  RowBox[{
   SubscriptBox["M", "1"], "[", "1", "]"}], 
  RowBox[{"Binomial", "[", 
   RowBox[{"50", ",", "11"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.457850635919323*^9, 3.457850655157323*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Example 5.5 ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"f", "(", "z", ")"}], "=", 
    RowBox[{
     SuperscriptBox["10", "6"], "+", 
     FractionBox["1", 
      RowBox[{"1", "-", "z"}]]}]}], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.4577712334616003`*^9, 3.4577712490772*^9}, {
   3.457774459856*^9, 3.4577744665172*^9}, 3.4578423430693235`*^9, {
   3.457849592970323*^9, 3.457849612518323*^9}, {3.457849665702323*^9, 
   3.4578496659843235`*^9}, {3.464087478549139*^9, 3.464087482877139*^9}, {
   3.464087808558139*^9, 3.464087820419139*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", "z_", "]"}], ":=", 
  RowBox[{
   SuperscriptBox["10", "6"], "+", 
   FractionBox["1", 
    RowBox[{"1", "-", "z"}]]}]}]], "Input",
 CellChangeTimes->{{3.457849615837323*^9, 3.4578496315783234`*^9}, {
  3.457849668674323*^9, 3.4578496688023233`*^9}, {3.464087844831139*^9, 
  3.4640878488001394`*^9}}],

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "100"}], "}"}], ",", 
   RowBox[{"DCauchy", "[", 
    RowBox[{"f", ",", "n", ",", 
     RowBox[{"1", "-", 
      FractionBox["1", "n"]}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4578506254603233`*^9, 3.4578506257603235`*^9}, {
  3.457850660909323*^9, 3.457850683252323*^9}, {3.457850827334323*^9, 
  3.4578508498923235`*^9}, {3.4640879157291393`*^9, 3.464087922221139*^9}}],

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "100"}], "}"}], ",", 
   RowBox[{"val", "=", 
    RowBox[{"DCauchy", "[", 
     RowBox[{"f", ",", "n", ",", 
      RowBox[{"1", "-", 
       FractionBox["1", "n"]}], ",", "4096", ",", "MachinePrecision"}], 
     "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4577882411064*^9, 3.4577883061916*^9}, {
   3.4578461397413235`*^9, 3.457846140039323*^9}, {3.457847115426323*^9, 
   3.4578471200003233`*^9}, 3.4578471508163233`*^9, {3.464087873242139*^9, 
   3.4640878781441393`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Abs", "[", 
   RowBox[{"%", "-", 
    RowBox[{"100", "!"}]}], "]"}], "/", 
  RowBox[{"100", "!"}]}]], "Input",
 CellChangeTimes->{{3.4640879433941393`*^9, 3.4640879911051393`*^9}}]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
\[Section]6 Function Amenable for Darboux' Theorem\
\>", "Section",
 CellChangeTimes->{{3.4577694946134*^9, 3.4577695028970003`*^9}, {
   3.4577712168943996`*^9, 3.4577712263012*^9}, 3.457842328805323*^9, {
   3.4578454782633233`*^9, 3.457845509547323*^9}, {3.4640880371351395`*^9, 
   3.464088043502139*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "Example 6.1",
 Cell[BoxData[
  FormBox[
   RowBox[{"  ", 
    FormBox[
     RowBox[{
      RowBox[{"f", "(", "z", ")"}], "=", 
      RowBox[{
       SuperscriptBox["sec", "6"], "(", "z", ")"}]}],
     TraditionalForm]}], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.4577712334616003`*^9, 3.4577712490772*^9}, {
   3.457774459856*^9, 3.4577744665172*^9}, 3.4578423430693235`*^9, {
   3.457845531940323*^9, 3.457845575499323*^9}, {3.4632158335614243`*^9, 
   3.4632158337244244`*^9}, {3.4632161252914243`*^9, 
   3.4632161252914243`*^9}, {3.464088054391139*^9, 3.4640880566441393`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"g", "[", "z_", "]"}], "=", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"Residue", "[", 
      RowBox[{
       RowBox[{"Sec", "[", "z", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", 
         RowBox[{"\[Pi]", "/", "2"}]}], "}"}]}], "]"}], 
     RowBox[{"z", "-", 
      RowBox[{"\[Pi]", "/", "2"}]}]], "+", 
    FractionBox[
     RowBox[{"Residue", "[", 
      RowBox[{
       RowBox[{"Sec", "[", "z", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", 
         RowBox[{
          RowBox[{"-", "\[Pi]"}], "/", "2"}]}], "}"}]}], "]"}], 
     RowBox[{"z", "+", 
      RowBox[{"\[Pi]", "/", "2"}]}]]}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.457845587725323*^9, 3.457845640950323*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"v", "[", "z_", "]"}], ":=", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Sec", "[", "z", "]"}], "/", 
     RowBox[{"g", "[", "z", "]"}]}], ")"}], "6"]}]], "Input",
 CellChangeTimes->{{3.457845739032323*^9, 3.457845754560323*^9}, {
   3.463215840365424*^9, 3.4632158405124245`*^9}, 3.4632161303494244`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{"v", "[", "z", "]"}], ",", 
     RowBox[{"z", "\[Rule]", 
      RowBox[{"\[Pi]", "/", "2"}]}]}], "]"}], ",", 
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{"v", "[", "z", "]"}], ",", 
     RowBox[{"z", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "\[Pi]"}], "/", "2"}]}]}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.457845756943323*^9, 3.457845810312323*^9}}],

Cell[BoxData[
 RowBox[{"FindMaximum", "[", 
  RowBox[{
   RowBox[{"Abs", "[", 
    RowBox[{"v", "[", 
     RowBox[{
      FractionBox["\[Pi]", "2"], 
      RowBox[{"Exp", "[", 
       RowBox[{"\[ImaginaryI]", " ", "t"}], "]"}]}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", 
     RowBox[{"-", "\[Pi]"}], ",", "\[Pi]"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4578458287773232`*^9, 3.457845861627323*^9}}],

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{"v", "[", "z", "]"}], ",", 
   RowBox[{"z", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "\[Pi]"}], "/", "2"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4632158578704243`*^9, 3.4632158809534245`*^9}}],

Cell[BoxData[
 RowBox[{"c", "[", 
  RowBox[{"-", "6"}], "]"}]], "Input",
 CellChangeTimes->{{3.457846023489323*^9, 3.4578460251053233`*^9}, {
   3.4632159110804243`*^9, 3.4632159112384243`*^9}, 3.463216139499424*^9}],

Cell[BoxData[
 RowBox[{"%", "//", "N"}]], "Input",
 CellChangeTimes->{{3.457846042747323*^9, 3.457846043463323*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", "z_", "]"}], ":=", 
  SuperscriptBox[
   RowBox[{"Sec", "[", "z", "]"}], "6"]}]], "Input",
 CellChangeTimes->{{3.4577870478468*^9, 3.4577870546952*^9}, {
   3.4632159215664244`*^9, 3.463215921711424*^9}, 3.463216148102424*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"n", "=", "100"}], "}"}], ",", 
    RowBox[{"\[Kappa]", "[", 
     RowBox[{"n", ",", 
      RowBox[{"1", "-", 
       FractionBox["5", "n"]}]}], "]"}]}], "]"}], "/.", 
  RowBox[{"\[Beta]", "\[Rule]", 
   RowBox[{"-", "6."}]}]}]], "Input",
 CellChangeTimes->{{3.457846207497323*^9, 3.4578462531423235`*^9}, {
  3.4632159258444242`*^9, 3.4632159291494246`*^9}, {3.4632160620154243`*^9, 
  3.463216062098424*^9}, {3.463216153775424*^9, 3.4632161594064245`*^9}, {
  3.464088197014139*^9, 3.4640881994071393`*^9}}],

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "100"}], "}"}], ",", 
   RowBox[{"DCauchy", "[", 
    RowBox[{"f", ",", "n", ",", 
     RowBox[{
      FractionBox["\[Pi]", "2"], 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox["5", "n"]}], ")"}]}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4577870589072*^9, 3.4577871069708*^9}, {
   3.4577872668396*^9, 3.4577872801464*^9}, 3.4632159405084243`*^9, 
   3.4632161660194244`*^9}],

Cell[BoxData[
 RowBox[{"exact", "=", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"coeff", "[", 
      RowBox[{"f", ",", "100"}], "]"}], 
     RowBox[{"100", "!"}]}], ",", "25"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.4577881395972*^9, 3.4577881579272003`*^9}, {
  3.4577882738196*^9, 3.4577882750364*^9}}],

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "100"}], "}"}], ",", 
   RowBox[{"val", "=", 
    RowBox[{"DCauchy", "[", 
     RowBox[{"f", ",", "n", ",", 
      RowBox[{
       FractionBox["\[Pi]", "2"], 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox["5", "n"]}], ")"}]}], ",", "880", ",", 
      "MachinePrecision"}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4577882411064*^9, 3.4577883061916*^9}, {
  3.4578461397413235`*^9, 3.457846140039323*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Abs", "[", 
   RowBox[{"val", "-", "exact"}], "]"}], "/", 
  RowBox[{"Abs", "[", "exact", "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"Log10", "[", 
   RowBox[{
    RowBox[{"Abs", "[", 
     RowBox[{"val", "-", "exact"}], "]"}], "/", 
    RowBox[{"Abs", "[", "exact", "]"}]}], "]"}]}]], "Input"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Example 6.2 ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"f", "(", "z", ")"}], "=", 
    RowBox[{"z", "/", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", "z"], "-", "1"}], ")"}]}]}], 
   TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.4577712334616003`*^9, 3.4577712490772*^9}, {
   3.457774459856*^9, 3.4577744665172*^9}, 3.4578423430693235`*^9, {
   3.457845531940323*^9, 3.457845575499323*^9}, {3.457846488403323*^9, 
   3.457846493805323*^9}, {3.464088346070139*^9, 3.464088384685139*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", "z_", "]"}], ":=", 
  FractionBox["z", 
   RowBox[{
    RowBox[{"Exp", "[", "z", "]"}], "-", "1"}]]}]], "Input",
 CellChangeTimes->{{3.457846602014323*^9, 3.457846607166323*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"g", "[", "z_", "]"}], "=", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"Residue", "[", 
      RowBox[{
       RowBox[{"f", "[", "z", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", 
         RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}]}], "}"}]}], "]"}], 
     RowBox[{"z", "-", 
      RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}]}]], "+", 
    FractionBox[
     RowBox[{"Residue", "[", 
      RowBox[{
       RowBox[{"f", "[", "z", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", 
         RowBox[{
          RowBox[{"-", "2"}], "\[Pi]", " ", "\[ImaginaryI]"}]}], "}"}]}], 
      "]"}], 
     RowBox[{"z", "+", 
      RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}]}]]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.4578466087043233`*^9, 3.457846620916323*^9}, {
  3.457846650999323*^9, 3.457846670990323*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"v", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{"f", "[", "z", "]"}], "/", 
   RowBox[{"g", "[", "z", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.457845739032323*^9, 3.457845754560323*^9}, {
  3.4578467360993233`*^9, 3.457846741391323*^9}}],

Cell[BoxData[
 RowBox[{"FindMaximum", "[", 
  RowBox[{
   RowBox[{"Abs", "[", 
    RowBox[{"v", "[", 
     RowBox[{"2", "\[Pi]", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{"\[ImaginaryI]", " ", "t"}], "]"}]}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", 
     RowBox[{"-", "\[Pi]"}], ",", "\[Pi]"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4578458287773232`*^9, 3.457845861627323*^9}, {
  3.4578467482863235`*^9, 3.4578467493553233`*^9}}],

Cell[BoxData[
 RowBox[{"Abs", "[", 
  RowBox[{"v", "[", 
   RowBox[{
    RowBox[{"-", "2"}], "\[Pi]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.457846756155323*^9, 3.4578467595333233`*^9}, {
  3.457846804364323*^9, 3.4578468074583235`*^9}}],

Cell[BoxData[
 RowBox[{"%", "//", "N"}]], "Input",
 CellChangeTimes->{{3.457846817797323*^9, 3.4578468184083233`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"n", "=", "100"}], "}"}], ",", 
    RowBox[{"\[Kappa]", "[", 
     RowBox[{"n", ",", 
      RowBox[{"1", "-", 
       FractionBox["1", "n"]}]}], "]"}]}], "]"}], "/.", 
  RowBox[{"\[Beta]", "\[Rule]", 
   RowBox[{"-", "1."}]}]}]], "Input",
 CellChangeTimes->{{3.457846940246323*^9, 3.4578469434673233`*^9}, {
  3.464088433306139*^9, 3.4640884367301393`*^9}}],

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "100"}], "}"}], ",", 
   RowBox[{"DCauchy", "[", 
    RowBox[{"f", ",", "n", ",", 
     RowBox[{"2", "\[Pi]", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox["1", "n"]}], ")"}]}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4578469677043233`*^9, 3.4578469699943233`*^9}}],

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "100"}], "}"}], ",", 
   RowBox[{"val", "=", 
    RowBox[{"DCauchy", "[", 
     RowBox[{"f", ",", "n", ",", 
      RowBox[{"2", "\[Pi]", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox["1", "n"]}], ")"}]}], ",", "4096", ",", 
      "MachinePrecision"}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4577882411064*^9, 3.4577883061916*^9}, {
   3.4578461397413235`*^9, 3.457846140039323*^9}, {3.457847115426323*^9, 
   3.4578471200003233`*^9}, 3.4578471508163233`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"BernoulliB", "[", "100", "]"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.4578471257603235`*^9, 3.457847135422323*^9}}]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\[Section]7 The Quasi-Optimal Radius", "Section",
 CellChangeTimes->{{3.4577694946134*^9, 3.4577695028970003`*^9}, {
   3.4577712168943996`*^9, 3.4577712263012*^9}, 3.457842328805323*^9, {
   3.4578454782633233`*^9, 3.457845509547323*^9}, {3.457848661672323*^9, 
   3.457848670376323*^9}, {3.464088573584139*^9, 3.4640885841181393`*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "Example 7.4",
 Cell[BoxData[
  FormBox[
   RowBox[{"  ", 
    FormBox[
     RowBox[{
      RowBox[{"f", "(", "z", ")"}], "=", 
      FormBox[
       SuperscriptBox["\[ExponentialE]", "z"],
       TraditionalForm]}],
     TraditionalForm]}], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.4577712334616003`*^9, 3.4577712490772*^9}, {
   3.457774459856*^9, 3.4577744665172*^9}, 3.4578423430693235`*^9, {
   3.457845531940323*^9, 3.457845575499323*^9}, {3.457846488403323*^9, 
   3.457846493805323*^9}, {3.457848691570323*^9, 3.457848705561323*^9}, {
   3.464088590254139*^9, 3.464088592509139*^9}, {3.464088679482139*^9, 
   3.4640886814511395`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"M", "[", "r_", "]"}], ":=", 
  RowBox[{"Exp", "[", "r", "]"}]}]], "Input",
 CellChangeTimes->{{3.457848708180323*^9, 3.457848718429323*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Kappa]", "[", 
   RowBox[{"n_", ",", "r_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"n", "!"}], 
   FractionBox[
    RowBox[{"M", "[", "r", "]"}], 
    SuperscriptBox["r", "n"]]}]}]], "Input",
 CellChangeTimes->{{3.457848720221323*^9, 3.457848740228323*^9}}],

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"\[Kappa]", "[", 
       RowBox[{"n", ",", "r"}], "]"}], ",", "r"}], "]"}], "\[Equal]", "0"}], 
   ",", "r"}], "]"}]], "Input",
 CellChangeTimes->{{3.4578487434483232`*^9, 3.4578487569653234`*^9}}],

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{"\[Kappa]", "[", 
    RowBox[{"n", ",", "n"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "\[Infinity]", ",", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.457848793898323*^9, 3.4578488098023233`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["r", 
       RowBox[{"-", "n"}]], " ", 
      RowBox[{"BesselI", "[", 
       RowBox[{"0", ",", "r"}], "]"}], " ", 
      RowBox[{"n", "!"}]}], "/.", 
     RowBox[{"r", "\[Rule]", "n"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "\[Infinity]", ",", "4"}], "}"}]}], "]"}], "/.", 
  RowBox[{
   RowBox[{"Exp", "[", "_", "]"}], "\[Rule]", "0"}]}]], "Input",
 CellChangeTimes->{{3.457848909841323*^9, 3.4578489401453233`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Example 7.5",
 Cell[BoxData[
  FormBox[
   RowBox[{"  ", 
    FormBox[
     RowBox[{
      RowBox[{"f", "(", "z", ")"}], "=", 
      FormBox[
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "z"], "-", "1"}]],
       TraditionalForm]}],
     TraditionalForm]}], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.4577712334616003`*^9, 3.4577712490772*^9}, {
   3.457774459856*^9, 3.4577744665172*^9}, 3.4578423430693235`*^9, {
   3.457845531940323*^9, 3.457845575499323*^9}, {3.457846488403323*^9, 
   3.457846493805323*^9}, {3.457848691570323*^9, 3.457848705561323*^9}, {
   3.4578490374913235`*^9, 3.4578490761163235`*^9}, 3.457854246487*^9, {
   3.464088647084139*^9, 3.464088675298139*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", "z_", "]"}], ":=", 
  RowBox[{"Exp", "[", 
   RowBox[{
    RowBox[{"Exp", "[", "z", "]"}], "-", "1"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.4578492701373234`*^9, 3.457849276804323*^9}, 
   3.457854246488*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"M", "[", "r_", "]"}], ":=", 
  RowBox[{"Exp", "[", 
   RowBox[{
    RowBox[{"Exp", "[", "r", "]"}], "-", "1"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.457848708180323*^9, 3.457848718429323*^9}, {
   3.457849091943323*^9, 3.4578490956323233`*^9}, 3.457854246491*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Kappa]", "[", 
   RowBox[{"n_", ",", "r_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{"M", "[", "r", "]"}], 
   SuperscriptBox["r", "n"]]}]], "Input",
 CellChangeTimes->{{3.457848720221323*^9, 3.457848740228323*^9}, 
   3.457849192765323*^9, 3.457854246493*^9}],

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"\[Kappa]", "[", 
       RowBox[{"n", ",", "r"}], "]"}], ",", "r"}], "]"}], "\[Equal]", "0"}], 
   ",", "r"}], "]"}]], "Input",
 CellChangeTimes->{{3.4578487434483232`*^9, 3.4578487569653234`*^9}, 
   3.457854246495*^9}],

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{"ProductLog", "[", 
    RowBox[{"1", "/", "z"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", "<", "z", "<", "1"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.457854450546*^9, 3.457854475892*^9}, 3.457854591908*^9}],

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "100."}], "}"}], ",", 
   RowBox[{"DCauchy", "[", 
    RowBox[{"f", ",", "n", ",", 
     RowBox[{"ProductLog", "[", "n", "]"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.457854274535*^9, 3.457854302362*^9}, 
   3.457854406141*^9, {3.457854602348*^9, 3.457854624409*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"r", "[", "n_", "]"}], ":=", 
  RowBox[{"ProductLog", "[", "n", "]"}]}]], "Input",
 CellChangeTimes->{{3.464088810551139*^9, 3.464088838018139*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"n", "=", "100"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      FractionBox[
       RowBox[{"f", "[", 
        RowBox[{"r", "[", "n", "]"}], "]"}], 
       RowBox[{
        RowBox[{"coeff", "[", 
         RowBox[{"f", ",", "n"}], "]"}], 
        SuperscriptBox[
         RowBox[{"r", "[", "n", "]"}], "n"]}]], ",", 
      SqrtBox[
       RowBox[{"2", "\[Pi]", " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"r", "[", "n", "]"}], "+", "1"}], ")"}]}]], ",", 
      SqrtBox[
       RowBox[{"2", "\[Pi]", " ", "n", " ", 
        RowBox[{"Log", "[", "n", "]"}]}]]}], "}"}]}], "]"}], "//", 
  "N"}]], "Input",
 CellChangeTimes->{{3.4640888433091393`*^9, 3.4640889355291395`*^9}}]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
\[Section]8 Functions of Perfectly Regular Growth\
\>", "Section",
 CellChangeTimes->{{3.4577694946134*^9, 3.4577695028970003`*^9}, {
   3.4577712168943996`*^9, 3.4577712263012*^9}, 3.457842328805323*^9, {
   3.4578454782633233`*^9, 3.457845509547323*^9}, {3.457848661672323*^9, 
   3.457848670376323*^9}, {3.45785838037*^9, 3.457858389889*^9}, 
   3.4640889526941395`*^9}],

Cell[CellGroupData[{

Cell["Example 8.2", "Subsection",
 CellChangeTimes->{{3.4577712334616003`*^9, 3.4577712490772*^9}, {
   3.457774459856*^9, 3.4577744665172*^9}, 3.4578423430693235`*^9, {
   3.457845531940323*^9, 3.457845575499323*^9}, {3.457846488403323*^9, 
   3.457846493805323*^9}, {3.457848691570323*^9, 3.457848705561323*^9}, {
   3.457858405065*^9, 3.4578584526280003`*^9}, {3.4640890246801395`*^9, 
   3.4640890501641393`*^9}}],

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{
   FractionBox[
    RowBox[{"Log", "[", 
     RowBox[{"Pochhammer", "[", 
      RowBox[{"a", ",", "n"}], "]"}], "]"}], 
    RowBox[{"n", " ", 
     RowBox[{"Log", "[", "n", "]"}]}]], ",", 
   RowBox[{"n", "\[Rule]", "\[Infinity]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.464089246858139*^9, 3.4640892895451393`*^9}}],

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Log", "[", "n", "]"}], "-", 
    RowBox[{
     FractionBox["1", "n"], 
     RowBox[{"Log", "[", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{"a", ",", "n"}], "]"}], "]"}]}]}], ",", 
   RowBox[{"n", "\[Rule]", "\[Infinity]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4640897458191395`*^9, 3.464089776308139*^9}, {
  3.4640898277961392`*^9, 3.4640898333741393`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"a", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       SubscriptBox["b", "1"], ",", "n"}], "]"}], 
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       SubscriptBox["b", "2"], ",", "n"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       SubscriptBox["c", "1"], ",", "n"}], "]"}], 
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       SubscriptBox["c", "2"], ",", "n"}], "]"}], 
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       SubscriptBox["c", "3"], ",", "n"}], "]"}], 
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       SubscriptBox["c", "4"], ",", "n"}], "]"}], 
     RowBox[{"n", "!"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.4640890557301393`*^9, 3.464089098799139*^9}, {
  3.464089887445139*^9, 3.464089890640139*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Rho]", "=", 
    RowBox[{"Limit", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"n", " ", 
        RowBox[{"Log", "[", "n", "]"}]}], 
       RowBox[{"Log", "[", 
        RowBox[{"1", "/", 
         RowBox[{"a", "[", "n", "]"}]}], "]"}]], ",", 
      RowBox[{"n", "\[Rule]", "\[Infinity]"}]}], "]"}]}], ",", 
   FractionBox["1", 
    RowBox[{"5", "-", "2"}]]}], "}"}]], "Input",
 CellChangeTimes->{{3.457858477875*^9, 3.4578585498050003`*^9}, {
   3.464089108686139*^9, 3.4640891187481394`*^9}, {3.4640893265911393`*^9, 
   3.464089336511139*^9}, 3.4640898946901393`*^9}],

Cell[BoxData[
 RowBox[{"\[Tau]", "=", 
  RowBox[{
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{"n", " ", 
      SuperscriptBox[
       RowBox[{"a", "[", "n", "]"}], 
       RowBox[{"\[Rho]", "/", "n"}]]}], ",", 
     RowBox[{"n", "\[Rule]", "\[Infinity]"}]}], "]"}], "/", 
   RowBox[{"(", 
    RowBox[{"\[ExponentialE]", " ", "\[Rho]"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.457858538928*^9, 3.457858589841*^9}, {
  3.4640898560451393`*^9, 3.464089865825139*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Remark 8.5\t\t", "Subsection",
 CellChangeTimes->{{3.4577712334616003`*^9, 3.4577712490772*^9}, {
   3.457774459856*^9, 3.4577744665172*^9}, 3.4578423430693235`*^9, {
   3.457845531940323*^9, 3.457845575499323*^9}, {3.457846488403323*^9, 
   3.457846493805323*^9}, {3.457848691570323*^9, 3.457848705561323*^9}, {
   3.457858405065*^9, 3.4578584526280003`*^9}, {3.457859314854*^9, 
   3.457859323324*^9}, {3.457859743743*^9, 3.4578597765220003`*^9}, {
   3.457861860708*^9, 3.457861877215*^9}, {3.4640899935501394`*^9, 
   3.4640899961971393`*^9}}],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"\[Rho]", ",", "\[Tau]"}], "]"}]], "Input",
 CellChangeTimes->{{3.457861900887*^9, 3.4578619047469997`*^9}}],

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"\[Rho]", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "/", "\[Epsilon]"}], "]"}]}], 
     RowBox[{"ProductLog", "[", 
      FractionBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "/", "\[Epsilon]"}], "]"}], 
       RowBox[{"\[ExponentialE]", " ", "\[Tau]", " ", 
        SuperscriptBox["r", "\[Rho]"]}]], "]"}]], "/.", 
    RowBox[{"r", "\[Rule]", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["n", 
        RowBox[{"\[Tau]", " ", "\[Rho]"}]], ")"}], 
      RowBox[{"1", "/", "\[Rho]"}]]}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Tau]", ">", "0"}], ",", 
     RowBox[{"\[Rho]", ">", "0"}], ",", 
     RowBox[{"n", ">", "0"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.457861908617*^9, 3.457861985696*^9}}],

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"1", "+", 
      RowBox[{"ProductLog", "[", 
       FractionBox[
        RowBox[{"\[Rho]", " ", 
         RowBox[{"Log", "[", 
          FractionBox["1", "\[Epsilon]"], "]"}]}], 
        RowBox[{"\[ExponentialE]", " ", "n"}]], "]"}]}]], " ", "n"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "\[Infinity]", ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.457861991883*^9, 3.457862000299*^9}}],

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{"ProductLog", "[", "z", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", "0", ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4640902537201395`*^9, 3.4640902637721395`*^9}}],

Cell[BoxData[
 RowBox[{"Sum", "[", 
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"n", "-", "1"}]], 
    FractionBox[
     SuperscriptBox["n", 
      RowBox[{"n", "-", "1"}]], 
     RowBox[{"n", "!"}]], 
    SuperscriptBox["z", "n"]}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "1", ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.464090268408139*^9, 3.4640902894911394`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["some examples of \[Omega] \t", "Subsection",
 CellChangeTimes->{{3.4577712334616003`*^9, 3.4577712490772*^9}, {
   3.457774459856*^9, 3.4577744665172*^9}, 3.4578423430693235`*^9, {
   3.457845531940323*^9, 3.457845575499323*^9}, {3.457846488403323*^9, 
   3.457846493805323*^9}, {3.457848691570323*^9, 3.457848705561323*^9}, {
   3.457858405065*^9, 3.4578584526280003`*^9}, {3.457859314854*^9, 
   3.457859323324*^9}, {3.457859743743*^9, 3.4578597765220003`*^9}, {
   3.457861860708*^9, 3.457861877215*^9}, {3.4578633968050003`*^9, 
   3.457863401962*^9}, {3.4640903269511395`*^9, 3.464090345667139*^9}, 
   3.464090408386139*^9}],

Cell[CellGroupData[{

Cell["some values of \[Omega] ", "Subsubsection",
 CellChangeTimes->{{3.457863668973*^9, 3.457863682675*^9}, {3.457863751658*^9,
   3.4578637658389997`*^9}, {3.4640903882551394`*^9, 
  3.4640904003021393`*^9}, {3.4640905626381392`*^9, 3.464090563516139*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "1000"}], ";", 
  RowBox[{
   RowBox[{"f", "[", "x_", "]"}], ":=", 
   RowBox[{"Exp", "[", "x", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r", "=", "n"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M", "=", 
   RowBox[{"FindMaxValue", "[", 
    RowBox[{
     RowBox[{"Abs", "[", 
      RowBox[{"f", "[", 
       RowBox[{"r", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[ImaginaryI]", " ", "t"}]]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", 
       RowBox[{"2", "\[Pi]"}]}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{"coeff", "[", 
    RowBox[{"f", ",", "n"}], "]"}]}], ";"}], "\n", 
 RowBox[{"{", 
  RowBox[{
   FractionBox["M", 
    RowBox[{
     RowBox[{"Abs", "[", "a", "]"}], 
     SuperscriptBox["r", "n"], 
     SqrtBox[
      RowBox[{"2", "\[Pi]", " ", "n", " "}]]}]], ",", "1"}], "}"}]}], "Input",
 CellChangeTimes->{{3.457283763796*^9, 3.4572838117348003`*^9}, {
  3.4572838885179996`*^9, 3.4572839337424*^9}, {3.4572840316792*^9, 
  3.4572840531916*^9}, {3.457332865404318*^9, 3.457332871519518*^9}, {
  3.4573463070141296`*^9, 3.45734631699813*^9}, {3.4578380925448*^9, 
  3.4578381062572002`*^9}, {3.4578648352980003`*^9, 3.457864837776*^9}, {
  3.457864920731*^9, 3.4578649347200003`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "1001"}], ";", 
  RowBox[{
   RowBox[{"f", "[", "x_", "]"}], ":=", 
   RowBox[{"Sin", "[", "x", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r", "=", "n"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M", "=", 
   RowBox[{"FindMaxValue", "[", 
    RowBox[{
     RowBox[{"Abs", "[", 
      RowBox[{"f", "[", 
       RowBox[{"r", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[ImaginaryI]", " ", "t"}]]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", 
       RowBox[{"2", "\[Pi]"}]}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{"coeff", "[", 
    RowBox[{"f", ",", "n"}], "]"}]}], ";"}], "\n", 
 RowBox[{"{", 
  RowBox[{
   FractionBox["M", 
    RowBox[{
     RowBox[{"Abs", "[", "a", "]"}], 
     SuperscriptBox["r", "n"], 
     SqrtBox[
      RowBox[{"2", "\[Pi]", " ", "n", " "}]]}]], ",", 
   RowBox[{"1.", "/", "2"}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.457283763796*^9, 3.4572838117348003`*^9}, {
  3.4572838885179996`*^9, 3.4572839337424*^9}, {3.4572840316792*^9, 
  3.4572840531916*^9}, {3.457332865404318*^9, 3.457332871519518*^9}, {
  3.4573463070141296`*^9, 3.45734631699813*^9}, {3.4578380925448*^9, 
  3.4578381062572002`*^9}, {3.4578648352980003`*^9, 3.457864837776*^9}, {
  3.457864920731*^9, 3.4578649613129997`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "1000"}], ";", 
  RowBox[{
   RowBox[{"f", "[", "x_", "]"}], ":=", 
   RowBox[{"Cos", "[", "x", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r", "=", "n"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M", "=", 
   RowBox[{"FindMaxValue", "[", 
    RowBox[{
     RowBox[{"Abs", "[", 
      RowBox[{"f", "[", 
       RowBox[{"r", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[ImaginaryI]", " ", "t"}]]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", 
       RowBox[{"2", "\[Pi]"}]}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{"coeff", "[", 
    RowBox[{"f", ",", "n"}], "]"}]}], ";"}], "\n", 
 RowBox[{"{", 
  RowBox[{
   FractionBox["M", 
    RowBox[{
     RowBox[{"Abs", "[", "a", "]"}], 
     SuperscriptBox["r", "n"], 
     SqrtBox[
      RowBox[{"2", "\[Pi]", " ", "n", " "}]]}]], ",", 
   RowBox[{"1.", "/", "2"}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.457866613507*^9, 3.457866615553*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "1000"}], ";", 
  RowBox[{
   RowBox[{"f", "[", "x_", "]"}], ":=", 
   RowBox[{"BesselJ", "[", 
    RowBox[{"10", ",", "x"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r", "=", "n"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M", "=", 
   RowBox[{"FindMaxValue", "[", 
    RowBox[{
     RowBox[{"Abs", "[", 
      RowBox[{"f", "[", 
       RowBox[{"r", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[ImaginaryI]", " ", "t"}]]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", 
       RowBox[{"2", "\[Pi]"}]}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{"coeff", "[", 
    RowBox[{"f", ",", "n"}], "]"}]}], ";"}], "\n", 
 RowBox[{"{", 
  RowBox[{
   FractionBox["M", 
    RowBox[{
     RowBox[{"Abs", "[", "a", "]"}], 
     SuperscriptBox["r", "n"], 
     SqrtBox[
      RowBox[{"2", "\[Pi]", " ", "n", " "}]]}]], ",", 
   RowBox[{"1.", "/", "2"}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.457866613507*^9, 3.457866639514*^9}, {3.457866698947*^9,
   3.4578666991219997`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "1000"}], ";", 
  RowBox[{
   RowBox[{"f", "[", "x_", "]"}], ":=", 
   RowBox[{"BesselI", "[", 
    RowBox[{"10", ",", "x"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r", "=", "n"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M", "=", 
   RowBox[{"FindMaxValue", "[", 
    RowBox[{
     RowBox[{"Abs", "[", 
      RowBox[{"f", "[", 
       RowBox[{"r", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[ImaginaryI]", " ", "t"}]]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", 
       RowBox[{"2", "\[Pi]"}]}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{"coeff", "[", 
    RowBox[{"f", ",", "n"}], "]"}]}], ";"}], "\n", 
 RowBox[{"{", 
  RowBox[{
   FractionBox["M", 
    RowBox[{
     RowBox[{"Abs", "[", "a", "]"}], 
     SuperscriptBox["r", "n"], 
     SqrtBox[
      RowBox[{"2", "\[Pi]", " ", "n", " "}]]}]], ",", 
   RowBox[{"1.", "/", "2"}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.457866613507*^9, 3.457866639514*^9}, {3.457866698947*^9,
   3.4578667125690002`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "1000"}], ";", 
  RowBox[{
   RowBox[{"f", "[", "x_", "]"}], ":=", 
   RowBox[{"BesselI", "[", 
    RowBox[{"10", ",", 
     RowBox[{"2", 
      SqrtBox["x"]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r", "=", 
   SuperscriptBox["n", "2"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M", "=", 
   RowBox[{"FindMaxValue", "[", 
    RowBox[{
     RowBox[{"Abs", "[", 
      RowBox[{"f", "[", 
       RowBox[{"r", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[ImaginaryI]", " ", "t"}]]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", 
       RowBox[{"2", "\[Pi]"}]}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{"coeff", "[", 
    RowBox[{"f", ",", "n"}], "]"}]}], ";"}], "\n", 
 RowBox[{"{", 
  RowBox[{
   FractionBox["M", 
    RowBox[{
     RowBox[{"Abs", "[", "a", "]"}], 
     SuperscriptBox["r", "n"], 
     SqrtBox[
      RowBox[{"2", "\[Pi]", " ", "n", " ", 
       RowBox[{"1", "/", "2"}]}]]}]], ",", "1."}], "}"}]}], "Input",
 CellChangeTimes->{{3.457866613507*^9, 3.457866639514*^9}, {3.457866698947*^9,
   3.4578667125690002`*^9}, {3.457866765099*^9, 3.457866801709*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "1001"}], ";", 
  RowBox[{
   RowBox[{"f", "[", "x_", "]"}], ":=", 
   RowBox[{"Erf", "[", "x", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r", "=", 
   SqrtBox[
    RowBox[{"n", "/", "2"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{"coeff", "[", 
    RowBox[{"f", ",", "n"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M", "=", 
   RowBox[{"FindMaxValue", "[", 
    RowBox[{
     RowBox[{"Abs", "[", 
      RowBox[{"f", "[", 
       RowBox[{"r", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[ImaginaryI]", " ", "t"}]]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "1", ",", "2"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"{", 
  RowBox[{
   FractionBox["M", 
    RowBox[{
     RowBox[{"Abs", "[", "a", "]"}], 
     SuperscriptBox["r", "n"], 
     SqrtBox[
      RowBox[{"2", "\[Pi]", " ", "n", " ", "2"}]]}]], ",", 
   RowBox[{"1.", "/", "2"}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.457866613507*^9, 3.457866639514*^9}, {3.457866698947*^9,
   3.4578667125690002`*^9}, {3.457866765099*^9, 3.45786686317*^9}, {
  3.457866961981*^9, 3.45786697012*^9}, {3.457867009691*^9, 
  3.457867016994*^9}, {3.457867066171*^9, 3.457867085973*^9}, {
  3.457867120012*^9, 3.45786714683*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "100"}], ";", 
  RowBox[{
   RowBox[{"f", "[", "x_", "]"}], ":=", 
   RowBox[{"Exp", "[", 
    RowBox[{"-", 
     SuperscriptBox["x", "2"]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r", "=", 
   SqrtBox[
    RowBox[{"n", "/", "2"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M", "=", 
   RowBox[{"FindMaxValue", "[", 
    RowBox[{
     RowBox[{"Abs", "[", 
      RowBox[{"f", "[", 
       RowBox[{"r", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[ImaginaryI]", " ", "t"}]]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", 
       RowBox[{"2", "\[Pi]"}]}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{"coeff", "[", 
    RowBox[{"f", ",", "n"}], "]"}]}], ";"}], "\n", 
 RowBox[{"{", 
  RowBox[{
   FractionBox["M", 
    RowBox[{
     RowBox[{"Abs", "[", "a", "]"}], 
     SuperscriptBox["r", "n"], 
     SqrtBox[
      RowBox[{"2", "\[Pi]", " ", "n", " ", "2"}]]}]], ",", "1."}], 
  "}"}]}], "Input",
 CellChangeTimes->{{3.457866613507*^9, 3.457866639514*^9}, {3.457866698947*^9,
   3.4578667125690002`*^9}, {3.457866765099*^9, 3.45786686317*^9}, {
  3.457866961981*^9, 3.45786697012*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "1000"}], ";", 
  RowBox[{
   RowBox[{"f", "[", "x_", "]"}], ":=", 
   RowBox[{"AiryAi", "[", "x", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r", "=", 
   SuperscriptBox["n", 
    RowBox[{"2", "/", "3"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M", "=", 
   RowBox[{"FindMaxValue", "[", 
    RowBox[{
     RowBox[{"Abs", "[", 
      RowBox[{"f", "[", 
       RowBox[{"r", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[ImaginaryI]", " ", "t"}]]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", 
       RowBox[{"2", "\[Pi]"}]}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{"coeff", "[", 
    RowBox[{"f", ",", "n"}], "]"}]}], ";"}], "\n", 
 RowBox[{"{", 
  RowBox[{
   FractionBox["M", 
    RowBox[{
     RowBox[{"Abs", "[", "a", "]"}], 
     SuperscriptBox["r", "n"], 
     SqrtBox[
      RowBox[{"2", "\[Pi]", " ", "n", " ", 
       RowBox[{"3", "/", "2"}]}]]}]], ",", 
   SqrtBox[
    RowBox[{"1", "/", "3."}]]}], "}"}]}], "Input",
 CellChangeTimes->{{3.457283763796*^9, 3.4572838117348003`*^9}, {
  3.4572838885179996`*^9, 3.4572839337424*^9}, {3.4572840316792*^9, 
  3.4572840531916*^9}, {3.457332865404318*^9, 3.457332871519518*^9}, {
  3.4573463070141296`*^9, 3.45734631699813*^9}, {3.4578380925448*^9, 
  3.4578381062572002`*^9}, {3.4578648352980003`*^9, 3.457864837776*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "1000"}], ";", 
  RowBox[{
   RowBox[{"f", "[", "x_", "]"}], ":=", 
   RowBox[{"AiryBi", "[", "x", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r", "=", 
   SuperscriptBox["n", 
    RowBox[{"2", "/", "3"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M", "=", 
   RowBox[{"FindMaxValue", "[", 
    RowBox[{
     RowBox[{"Abs", "[", 
      RowBox[{"f", "[", 
       RowBox[{"r", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[ImaginaryI]", " ", "t"}]]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", 
       RowBox[{"2", "\[Pi]"}]}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{"coeff", "[", 
    RowBox[{"f", ",", "n"}], "]"}]}], ";"}], "\n", 
 RowBox[{"{", 
  RowBox[{
   FractionBox["M", 
    RowBox[{
     RowBox[{"Abs", "[", "a", "]"}], 
     SuperscriptBox["r", "n"], 
     SqrtBox[
      RowBox[{"2", "\[Pi]", " ", "n", " ", 
       RowBox[{"3", "/", "2"}]}]]}]], ",", 
   RowBox[{"2", "/", "3."}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.457283763796*^9, 3.4572838117348003`*^9}, {
  3.4572838885179996`*^9, 3.4572839337424*^9}, {3.4572840316792*^9, 
  3.4572840531916*^9}, {3.457332865404318*^9, 3.457332871519518*^9}, {
  3.4573463070141296`*^9, 3.45734631699813*^9}, {3.4578380925448*^9, 
  3.4578381062572002`*^9}, {3.4578648352980003`*^9, 3.457864837776*^9}, {
  3.4578648710439997`*^9, 3.457864880243*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "1001"}], ";", 
  RowBox[{
   RowBox[{"f", "[", "x_", "]"}], ":=", 
   RowBox[{"FresnelC", "[", "x", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r", "=", 
   SqrtBox[
    RowBox[{"n", "/", "\[Pi]"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M", "=", 
   RowBox[{"FindMaxValue", "[", 
    RowBox[{
     RowBox[{"Abs", "[", 
      RowBox[{"f", "[", 
       RowBox[{"r", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[ImaginaryI]", " ", "t"}]]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", 
       RowBox[{"2", "\[Pi]"}]}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{"coeff", "[", 
    RowBox[{"f", ",", "n"}], "]"}]}], ";"}], "\n", 
 RowBox[{"{", 
  RowBox[{
   FractionBox["M", 
    RowBox[{
     RowBox[{"Abs", "[", "a", "]"}], 
     SuperscriptBox["r", "n"], 
     SqrtBox[
      RowBox[{"2", "\[Pi]", " ", "n", " ", "2"}]]}]], ",", 
   RowBox[{"1", "/", "4."}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.457867185943*^9, 3.457867275523*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "1003"}], ";", 
  RowBox[{
   RowBox[{"f", "[", "x_", "]"}], ":=", 
   RowBox[{"FresnelS", "[", "x", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r", "=", 
   SqrtBox[
    RowBox[{"n", "/", "\[Pi]"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M", "=", 
   RowBox[{"FindMaxValue", "[", 
    RowBox[{
     RowBox[{"Abs", "[", 
      RowBox[{"f", "[", 
       RowBox[{"r", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[ImaginaryI]", " ", "t"}]]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", 
       RowBox[{"2", "\[Pi]"}]}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{"coeff", "[", 
    RowBox[{"f", ",", "n"}], "]"}]}], ";"}], "\n", 
 RowBox[{"{", 
  RowBox[{
   FractionBox["M", 
    RowBox[{
     RowBox[{"Abs", "[", "a", "]"}], 
     SuperscriptBox["r", "n"], 
     SqrtBox[
      RowBox[{"2", "\[Pi]", " ", "n", " ", "2"}]]}]], ",", 
   RowBox[{"1", "/", "4."}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.457867185943*^9, 3.457867275523*^9}, {
  3.4578673297869997`*^9, 3.4578673314040003`*^9}}]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
\[Section]10 Functions of Completely Regular Growth\
\>", "Section",
 CellChangeTimes->{{3.4577694946134*^9, 3.4577695028970003`*^9}, {
   3.4577712168943996`*^9, 3.4577712263012*^9}, 3.457842328805323*^9, {
   3.4578454782633233`*^9, 3.457845509547323*^9}, {3.457848661672323*^9, 
   3.457848670376323*^9}, {3.45785838037*^9, 3.457858389889*^9}, {
   3.4579263418968*^9, 3.4579263555*^9}, 3.464090569886139*^9, {
   3.4640906377131395`*^9, 3.4640906516641393`*^9}}],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"n", ",", "r", ",", "k"}], "]"}]], "Input",
 CellChangeTimes->{{3.4579267522548*^9, 3.4579267552967997`*^9}}],

Cell[CellGroupData[{

Cell["10.1 The Indicator Function", "Subsection",
 CellChangeTimes->{{3.4577712334616003`*^9, 3.4577712490772*^9}, {
   3.457774459856*^9, 3.4577744665172*^9}, 3.4578423430693235`*^9, {
   3.457845531940323*^9, 3.457845575499323*^9}, {3.457846488403323*^9, 
   3.457846493805323*^9}, {3.457848691570323*^9, 3.457848705561323*^9}, {
   3.457858405065*^9, 3.4578584526280003`*^9}, {3.4640890246801395`*^9, 
   3.4640890501641393`*^9}, {3.4640923015061393`*^9, 3.464092307905139*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Indicator", "[", 
   RowBox[{"f_", ",", "\[Rho]_", ",", "h_"}], "]"}], ":=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      FractionBox[
       RowBox[{"Log", "[", 
        RowBox[{"Abs", "[", 
         RowBox[{"f", "[", 
          RowBox[{"10000", " ", 
           RowBox[{"Exp", "[", 
            RowBox[{"\[ImaginaryI]", " ", "t"}], "]"}]}], "]"}], "]"}], "]"}], 
       SuperscriptBox["10000", "\[Rho]"]], ",", 
      RowBox[{"h", "[", "t", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", 
      RowBox[{"-", "\[Pi]"}], ",", "\[Pi]"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.4579274581703997`*^9, 3.4579274925996*^9}, {
  3.4579275247824*^9, 3.4579275731892*^9}, {3.4579279647648*^9, 
  3.4579279906764*^9}}],

Cell[BoxData[
 RowBox[{"Indicator", "[", 
  RowBox[{"Exp", ",", "1", ",", "Cos"}], "]"}]], "Input",
 CellChangeTimes->{{3.4579275754667997`*^9, 3.4579275896472*^9}}],

Cell[BoxData[
 RowBox[{"Indicator", "[", 
  RowBox[{"Sin", ",", "1", ",", 
   RowBox[{
    RowBox[{"Abs", "[", 
     RowBox[{"Sin", "[", "#", "]"}], "]"}], "&"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4579275754667997`*^9, 3.4579276162296*^9}}],

Cell[BoxData[
 RowBox[{"Indicator", "[", 
  RowBox[{"Cos", ",", "1", ",", 
   RowBox[{
    RowBox[{"Abs", "[", 
     RowBox[{"Sin", "[", "#", "]"}], "]"}], "&"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4579276260264*^9, 3.4579276264164*^9}}],

Cell[BoxData[
 RowBox[{"Indicator", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"BesselJ", "[", 
     RowBox[{"10", ",", "#"}], "]"}], "&"}], ",", "1", ",", 
   RowBox[{
    RowBox[{"Abs", "[", 
     RowBox[{"Sin", "[", "#", "]"}], "]"}], "&"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4579276349807997`*^9, 3.4579276409556*^9}}],

Cell[BoxData[
 RowBox[{"Indicator", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"BesselI", "[", 
     RowBox[{"10", ",", "#"}], "]"}], "&"}], ",", "1", ",", 
   RowBox[{
    RowBox[{"Abs", "[", 
     RowBox[{"Cos", "[", "#", "]"}], "]"}], "&"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4579276550892*^9, 3.4579276590984*^9}}],

Cell[BoxData[
 RowBox[{"Indicator", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"BesselI", "[", 
     RowBox[{"0", ",", 
      RowBox[{"2", 
       SqrtBox["#"]}]}], "]"}], "&"}], ",", 
   RowBox[{"1", "/", "2"}], ",", 
   RowBox[{
    RowBox[{"2", 
     RowBox[{"Cos", "[", 
      RowBox[{"#", "/", "2"}], "]"}]}], "&"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4579276696127996`*^9, 3.457927701546*^9}}],

Cell[BoxData[
 RowBox[{"Indicator", "[", 
  RowBox[{"Erf", ",", "2", ",", 
   RowBox[{
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", 
      RowBox[{"-", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "#"}], "]"}]}]}], "]"}], "&"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4579276696127996`*^9, 3.4579277484396*^9}}],

Cell[BoxData[
 RowBox[{"Indicator", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{"-", 
      SuperscriptBox["#", "2"]}], "]"}], "&"}], ",", "2", ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"Cos", "[", 
      RowBox[{"2", "#"}], "]"}]}], "&"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4579277620271997`*^9, 3.457927773696*^9}}],

Cell[BoxData[
 RowBox[{"Indicator", "[", 
  RowBox[{"AiryAi", ",", 
   RowBox[{"3", "/", "2"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["2", "3"]}], 
     RowBox[{"Cos", "[", 
      RowBox[{
       FractionBox["3", "2"], "#"}], "]"}]}], "&"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4579277869872*^9, 3.4579278081563997`*^9}}],

Cell[BoxData[
 RowBox[{"Indicator", "[", 
  RowBox[{"AiryBi", ",", 
   RowBox[{"3", "/", "2"}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["2", "3"], 
     RowBox[{"Abs", "[", 
      RowBox[{"Cos", "[", 
       RowBox[{
        FractionBox["3", "2"], "#"}], "]"}], "]"}]}], "&"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"Indicator", "[", 
  RowBox[{"FresnelC", ",", "2", ",", 
   RowBox[{
    RowBox[{
     FractionBox["\[Pi]", "2"], 
     RowBox[{"Abs", "[", 
      RowBox[{"Sin", "[", 
       RowBox[{"2", "#"}], "]"}], "]"}]}], "&"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4579278166584*^9, 3.4579278725376*^9}}],

Cell[BoxData[
 RowBox[{"Indicator", "[", 
  RowBox[{"FresnelS", ",", "2", ",", 
   RowBox[{
    RowBox[{
     FractionBox["\[Pi]", "2"], 
     RowBox[{"Abs", "[", 
      RowBox[{"Sin", "[", 
       RowBox[{"2", "#"}], "]"}], "]"}]}], "&"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.457927889916*^9, 3.457927891632*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["10.2 Circles are Contours of Asymptotic Steepest Descent\t\t", \
"Subsection",
 CellChangeTimes->{{3.4577712334616003`*^9, 3.4577712490772*^9}, {
   3.457774459856*^9, 3.4577744665172*^9}, 3.4578423430693235`*^9, {
   3.457845531940323*^9, 3.457845575499323*^9}, {3.457846488403323*^9, 
   3.457846493805323*^9}, {3.457848691570323*^9, 3.457848705561323*^9}, {
   3.457858405065*^9, 3.4578584526280003`*^9}, {3.457859314854*^9, 
   3.457859323324*^9}, {3.457859743743*^9, 3.4578597765220003`*^9}, {
   3.457861860708*^9, 3.457861877215*^9}, {3.4640899935501394`*^9, 
   3.4640899961971393`*^9}, {3.4640908598611393`*^9, 
   3.4640908757151394`*^9}, {3.464092024721139*^9, 3.464092026450139*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"F", "[", 
   RowBox[{"r_", ",", "\[Theta]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    SuperscriptBox["r", "\[Rho]"], 
    RowBox[{"h", "[", "\[Theta]", "]"}]}], "-", 
   RowBox[{"n", " ", 
    RowBox[{"Log", "[", "r", "]"}]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", 
    RowBox[{"n", " ", "\[Rho]"}]], 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"F", "[", 
           RowBox[{"r", ",", "\[Theta]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"r", ",", "\[Theta]"}], "}"}], ",", "2"}], "}"}]}], 
         "]"}], "//", "FullSimplify"}], ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"r", "\[Rule]", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["n", 
            RowBox[{"\[Tau]", " ", "\[Rho]"}]], ")"}], 
          RowBox[{"1", "/", "\[Rho]"}]]}], ",", 
        RowBox[{
         RowBox[{"h", "[", "\[Theta]", "]"}], "\[Rule]", "\[Tau]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"h", "'"}], "[", "\[Theta]", "]"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"h", "''"}], "[", "\[Theta]", "]"}], "\[Rule]", 
         RowBox[{
          RowBox[{"-", "\[Tau]"}], " ", 
          SuperscriptBox["\[Rho]", "2"]}]}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Rho]", ">", "0"}], ",", 
       RowBox[{"\[Tau]", ">", "0"}], ",", 
       RowBox[{"n", ">", "0"}]}], "}"}]}], "]"}]}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.464090758509139*^9, 3.464090823523139*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["10.3 Condition Number Bounds", "Subsection",
 CellChangeTimes->{{3.4577712334616003`*^9, 3.4577712490772*^9}, {
   3.457774459856*^9, 3.4577744665172*^9}, 3.4578423430693235`*^9, {
   3.457845531940323*^9, 3.457845575499323*^9}, {3.457846488403323*^9, 
   3.457846493805323*^9}, {3.457848691570323*^9, 3.457848705561323*^9}, {
   3.457858405065*^9, 3.4578584526280003`*^9}, {3.4640890246801395`*^9, 
   3.4640890501641393`*^9}, {3.4640923015061393`*^9, 3.4640923492631392`*^9}}],

Cell[CellGroupData[{

Cell["Example 10.3", "Subsubsection",
 CellChangeTimes->{{3.4579274148648*^9, 3.4579274410884*^9}, 
   3.4640921740571394`*^9, {3.464092361391139*^9, 3.464092369150139*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"sin", "(", "x", ")"}], ",", 
   FormBox[
    RowBox[{"erf", "(", "x", ")"}],
    TraditionalForm]}], TraditionalForm]], "Text",
 CellChangeTimes->{{3.4579263914112*^9, 3.4579263918012*^9}, {
  3.457926746748*^9, 3.4579267495248003`*^9}, {3.45792699159*^9, 
  3.4579269961296*^9}, {3.4579271102436*^9, 3.4579271166552*^9}}],

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], 
       SuperscriptBox["z", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "n"}], "+", "1"}], ")"}]}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "k"], 
       SuperscriptBox["z", 
        RowBox[{
         RowBox[{"2", "k"}], "+", "1"}]]}], "/.", 
      RowBox[{"z", "\[Rule]", 
       RowBox[{"r", " ", 
        RowBox[{"Exp", "[", 
         RowBox[{"\[ImaginaryI]", " ", "t"}], "]"}]}]}]}], "/.", 
     RowBox[{"t", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Pi]", "/", "2"}], ",", 
        RowBox[{
         RowBox[{"-", "\[Pi]"}], "/", "2"}]}], "}"}]}]}], "//", 
    "ComplexExpand"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "\[Element]", "Integers"}], ",", 
     RowBox[{"n", "\[Element]", "Integers"}], ",", 
     RowBox[{"k", ">", "0"}], ",", 
     RowBox[{"n", ">", "0"}], ",", 
     RowBox[{"r", ">", "0"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.457926400896*^9, 3.4579266094835997`*^9}, {
  3.4579267386672*^9, 3.4579267430508003`*^9}, {3.4579267742352*^9, 
  3.4579268253408003`*^9}, {3.4579268610024*^9, 3.4579268639820004`*^9}, {
  3.4579287034560003`*^9, 3.4579287101015997`*^9}}],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"cos", "(", "x", ")"}], TraditionalForm]]],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FormBox[
     TemplateBox[{"k","x"},
      "BesselJ"],
     TraditionalForm], ",", " ", 
    FormBox[
     RowBox[{"exp", "(", 
      RowBox[{"-", 
       SuperscriptBox["x", "2"]}], ")"}],
     TraditionalForm]}], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Text",
 CellChangeTimes->{{3.4579268798316*^9, 3.4579268801591997`*^9}, {
  3.4579269590952*^9, 3.4579269886415997`*^9}, {3.4579271626907997`*^9, 
  3.4579271976191998`*^9}}],

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], 
       SuperscriptBox["z", 
        RowBox[{
         RowBox[{"-", "2"}], "n"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "k"], 
       SuperscriptBox["z", 
        RowBox[{"2", "k"}]]}], "/.", 
      RowBox[{"z", "\[Rule]", 
       RowBox[{"r", " ", 
        RowBox[{"Exp", "[", 
         RowBox[{"\[ImaginaryI]", " ", "t"}], "]"}]}]}]}], "/.", 
     RowBox[{"t", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Pi]", "/", "2"}], ",", 
        RowBox[{
         RowBox[{"-", "\[Pi]"}], "/", "2"}]}], "}"}]}]}], "//", 
    "ComplexExpand"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "\[Element]", "Integers"}], ",", 
     RowBox[{"n", "\[Element]", "Integers"}], ",", 
     RowBox[{"k", ">", "0"}], ",", 
     RowBox[{"n", ">", "0"}], ",", 
     RowBox[{"r", ">", "0"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4579268854944*^9, 3.4579268895972*^9}, {
  3.4579287152651997`*^9, 3.4579287212244*^9}}],

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["I", "k"], TraditionalForm]],
 FormatType->"TraditionalForm"]], "Text",
 CellChangeTimes->{{3.4579268798316*^9, 3.4579268801591997`*^9}, {
   3.4579269590952*^9, 3.4579269886415997`*^9}, 3.4579270459404*^9, {
   3.4579271430504*^9, 3.4579271448288*^9}}],

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["z", 
        RowBox[{
         RowBox[{"-", "2"}], "n"}]], 
       SuperscriptBox["z", 
        RowBox[{"2", "k"}]]}], "/.", 
      RowBox[{"z", "\[Rule]", 
       RowBox[{"r", " ", 
        RowBox[{"Exp", "[", 
         RowBox[{"\[ImaginaryI]", " ", "t"}], "]"}]}]}]}], "/.", 
     RowBox[{"t", "->", 
      RowBox[{"{", 
       RowBox[{"0", ",", "\[Pi]"}], "}"}]}]}], "//", "ComplexExpand"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "\[Element]", "Integers"}], ",", 
     RowBox[{"n", "\[Element]", "Integers"}], ",", 
     RowBox[{"k", ">", "0"}], ",", 
     RowBox[{"n", ">", "0"}], ",", 
     RowBox[{"r", ">", "0"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4579270272047997`*^9, 3.4579270360656*^9}, {
  3.4579287263568*^9, 3.4579287279948*^9}}],

Cell[BoxData[
 FormBox[
  TemplateBox[{"x"},
   "FresnelC"], TraditionalForm]], "Text",
 CellChangeTimes->{{3.4579268798316*^9, 3.4579268801591997`*^9}, {
   3.4579269590952*^9, 3.4579269886415997`*^9}, 3.4579270459404*^9, {
   3.4579271430504*^9, 3.4579271448288*^9}, {3.4579273144632*^9, 
   3.4579273187688*^9}}],

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], 
       SuperscriptBox["z", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", "n"}], "+", "1"}], ")"}]}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "k"], 
       SuperscriptBox["z", 
        RowBox[{
         RowBox[{"4", "k"}], "+", "1"}]]}], "/.", 
      RowBox[{"z", "\[Rule]", 
       RowBox[{"r", " ", 
        RowBox[{"Exp", "[", 
         RowBox[{"\[ImaginaryI]", " ", "t"}], "]"}]}]}]}], "/.", 
     RowBox[{"t", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Pi]", "/", "4"}], ",", 
        RowBox[{
         RowBox[{"-", "\[Pi]"}], "/", "4"}], ",", 
        RowBox[{"3", 
         RowBox[{"\[Pi]", "/", "4"}]}], ",", 
        RowBox[{
         RowBox[{"-", "3"}], 
         RowBox[{"\[Pi]", "/", "4"}]}]}], "}"}]}]}], "//", "ComplexExpand"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "\[Element]", "Integers"}], ",", 
     RowBox[{"n", "\[Element]", "Integers"}], ",", 
     RowBox[{"k", ">", "0"}], ",", 
     RowBox[{"n", ">", "0"}], ",", 
     RowBox[{"r", ">", "0"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4579271477304*^9, 3.4579271567939997`*^9}, {
  3.4579272183204*^9, 3.4579272814379997`*^9}, {3.45792873216*^9, 
  3.4579287375264*^9}}],

Cell[BoxData[
 FormBox[
  TemplateBox[{"x"},
   "FresnelS"], TraditionalForm]], "Text",
 CellChangeTimes->{{3.4579268798316*^9, 3.4579268801591997`*^9}, {
   3.4579269590952*^9, 3.4579269886415997`*^9}, 3.4579270459404*^9, {
   3.4579271430504*^9, 3.4579271448288*^9}, {3.4579273144632*^9, 
   3.4579273308900003`*^9}}],

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], 
       SuperscriptBox["z", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", "n"}], "+", "3"}], ")"}]}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "k"], 
       SuperscriptBox["z", 
        RowBox[{
         RowBox[{"4", "k"}], "+", "3"}]]}], "/.", 
      RowBox[{"z", "\[Rule]", 
       RowBox[{"r", " ", 
        RowBox[{"Exp", "[", 
         RowBox[{"\[ImaginaryI]", " ", "t"}], "]"}]}]}]}], "/.", 
     RowBox[{"t", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Pi]", "/", "4"}], ",", 
        RowBox[{
         RowBox[{"-", "\[Pi]"}], "/", "4"}], ",", 
        RowBox[{"3", 
         RowBox[{"\[Pi]", "/", "4"}]}], ",", 
        RowBox[{
         RowBox[{"-", "3"}], 
         RowBox[{"\[Pi]", "/", "4"}]}]}], "}"}]}]}], "//", "ComplexExpand"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "\[Element]", "Integers"}], ",", 
     RowBox[{"n", "\[Element]", "Integers"}], ",", 
     RowBox[{"k", ">", "0"}], ",", 
     RowBox[{"n", ">", "0"}], ",", 
     RowBox[{"r", ">", "0"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4579272944328003`*^9, 3.45792729579*^9}, {
  3.4579287426275997`*^9, 3.457928747682*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 10.4", "Subsubsection",
 CellChangeTimes->{{3.4579274148648*^9, 3.4579274410884*^9}, {
  3.4579294015716*^9, 3.45792940881*^9}, {3.464092194577139*^9, 
  3.4640922209341393`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Abs", "[", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox["\[Pi]", "6"], "+", 
     RowBox[{
      FractionBox["2", "3"], "\[Pi]", " ", "n"}]}], "]"}], "]"}], "/.", 
  RowBox[{"n", "\[Rule]", 
   RowBox[{"Range", "[", 
    RowBox[{"0", ",", "20"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.4579293030264*^9, 3.4579293350220003`*^9}}],

Cell[BoxData[
 RowBox[{"2.", "/", 
  SqrtBox["3"]}]], "Input",
 CellChangeTimes->{{3.4579294637532*^9, 3.4579294671071997`*^9}}],

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "100."}], "}"}], ",", 
   RowBox[{"DCauchy", "[", 
    RowBox[{"AiryAi", ",", "n", ",", 
     SuperscriptBox["n", 
      RowBox[{"2", "/", "3"}]]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.457929435486*^9, 3.4579294411176*^9}, {
  3.4579294759056*^9, 3.4579294915992002`*^9}, {3.4579306448136*^9, 
  3.4579306451724*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 10.5", "Subsubsection",
 CellChangeTimes->{{3.4579274148648*^9, 3.4579274410884*^9}, {
   3.4579294015716*^9, 3.45792940881*^9}, {3.464092194577139*^9, 
   3.4640922209341393`*^9}, 3.4640923846941395`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Abs", "[", 
   RowBox[{"1", "+", 
    RowBox[{"Cos", "[", 
     RowBox[{
      FractionBox["\[Pi]", "3"], "-", 
      RowBox[{
       FractionBox["2", "3"], "\[Pi]", " ", "n"}]}], "]"}]}], "]"}], "/.", 
  RowBox[{"n", "\[Rule]", 
   RowBox[{"Range", "[", 
    RowBox[{"0", ",", "20"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.4579303933728*^9, 3.4579303950732*^9}, {
  3.4579304538227997`*^9, 3.4579304540568*^9}}],

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "100."}], "}"}], ",", 
   RowBox[{"DCauchy", "[", 
    RowBox[{"AiryBi", ",", "n", ",", 
     SuperscriptBox["n", 
      RowBox[{"2", "/", "3"}]]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{3.4579306595243998`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "10.4 An Irregular Case: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"f", "(", "z", ")"}], "=", 
    FractionBox["1", 
     TemplateBox[{"z"},
      "Gamma"]]}], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.4579263630972*^9, 3.4579263754835997`*^9}, {
  3.4579313052396*^9, 3.4579313279532003`*^9}, {3.4640924112861395`*^9, 
  3.4640924371701393`*^9}, {3.46770177403652*^9, 3.46770177665952*^9}}],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"r", ",", "n", ",", "a"}], "]"}]], "Input",
 CellChangeTimes->{{3.4579347067416*^9, 3.4579347093468*^9}, {
  3.464092903816139*^9, 3.4640929039041395`*^9}}],

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"Log", "[", 
       RowBox[{"Abs", "[", 
        RowBox[{"1", "/", 
         RowBox[{"Gamma", "[", 
          RowBox[{"1000", " ", 
           RowBox[{"Exp", "[", 
            RowBox[{"\[ImaginaryI]", " ", "t"}], "]"}]}], "]"}]}], "]"}], 
       "]"}], 
      RowBox[{"1000", 
       RowBox[{"Log", "[", "1000", "]"}]}]], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Cos", "[", "t", "]"}]}], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"Cos", "[", "t", "]"}], "+", 
        RowBox[{"t", " ", 
         RowBox[{"Sin", "[", "t", "]"}]}]}], 
       RowBox[{"Log", "[", "1000", "]"}]]}], ",", 
     RowBox[{"-", 
      RowBox[{"Cos", "[", "t", "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", 
     RowBox[{"-", "\[Pi]"}], ",", "\[Pi]"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4579313610252*^9, 3.4579313877167997`*^9}, {
  3.4579315425*^9, 3.4579316023728*^9}}],

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"n", "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "z"}], " ", 
      RowBox[{"Log", "[", "z", "]"}]}], "+", 
     FractionBox["1", "2"]}]}], ",", "z"}], "]"}]], "Input",
 CellChangeTimes->{{3.4640924866941395`*^9, 3.464092498846139*^9}}],

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "290."}], "}"}], ",", 
   RowBox[{"DCauchy", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"Gamma", "[", "#", "]"}]], "&"}], ",", "n", ",", 
     RowBox[{"Abs", "[", 
      FractionBox[
       RowBox[{"1", "-", 
        RowBox[{"2", "n"}]}], 
       RowBox[{"2", 
        RowBox[{"ProductLog", "[", 
         FractionBox[
          RowBox[{"1", "-", 
           RowBox[{"2", "n"}]}], "2"], "]"}]}]], "]"}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.4579321518828*^9, 3.4579322173872004`*^9}, {
  3.4579332130884*^9, 3.4579332214968*^9}, {3.457933433454*^9, 
  3.4579334376504*^9}, {3.457933579236*^9, 3.4579335796104*^9}, {
  3.4579336368936*^9, 3.4579336559568*^9}, {3.4579337715528*^9, 
  3.4579337797116003`*^9}, {3.4579339023744*^9, 3.4579339089732*^9}, {
  3.457934279988*^9, 3.4579343073972*^9}, {3.4579351708728*^9, 
  3.4579351725888*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "a", "]"}], ";", 
  RowBox[{"$MaxExtraPrecision", " ", "=", "500"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", "0", "]"}], "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", "1", "]"}], "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", "2", "]"}], "=", 
   RowBox[{"N", "[", 
    RowBox[{"EulerGamma", ",", "500"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a", "[", "k_", "]"}], ":=", 
  RowBox[{
   RowBox[{"a", "[", "k", "]"}], "=", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"a", "[", "2", "]"}]}], 
      RowBox[{"a", "[", 
       RowBox[{"k", "-", "1"}], "]"}]}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "j"], 
        RowBox[{"Zeta", "[", "j", "]"}], 
        RowBox[{"a", "[", 
         RowBox[{"k", "-", "j"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "2", ",", 
         RowBox[{"k", "-", "1"}]}], "}"}]}], "]"}]}], 
    RowBox[{"1", "-", "k"}]]}]}]}], "Input",
 CellChangeTimes->{{3.4579397066591997`*^9, 3.4579397599644003`*^9}, {
  3.4579397922096*^9, 3.4579397990112*^9}, {3.4579406839278*^9, 
  3.4579407269526*^9}, {3.4579407828942003`*^9, 3.4579407835806*^9}}],

Cell[BoxData[
 RowBox[{"exact", "=", 
  RowBox[{
   RowBox[{"a", "[", "290", "]"}], 
   RowBox[{"290", "!"}]}]}]], "Input",
 CellChangeTimes->{{3.4579396836432*^9, 3.4579397470164003`*^9}, {
  3.4579397855016003`*^9, 3.4579398223644*^9}, {3.457939852644*^9, 
  3.457939853814*^9}, {3.4579406882334003`*^9, 3.4579406980458*^9}, {
  3.4579407916614*^9, 3.4579408208334*^9}}],

Cell[BoxData[{
 RowBox[{"val", "=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"n", "=", "290."}], "}"}], ",", 
    RowBox[{"DCauchy", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"Gamma", "[", "#", "]"}]], "&"}], ",", "n", ",", 
      RowBox[{"Abs", "[", 
       FractionBox[
        RowBox[{"1", "-", 
         RowBox[{"2", "n"}]}], 
        RowBox[{"2", 
         RowBox[{"ProductLog", "[", 
          FractionBox[
           RowBox[{"1", "-", 
            RowBox[{"2", "n"}]}], "2"], "]"}]}]], "]"}], ",", 
      SuperscriptBox["2", "11"], ",", "MachinePrecision"}], "]"}]}], 
   "]"}]}], "\n", 
 RowBox[{"-", 
  RowBox[{"Log10", "[", 
   RowBox[{
    RowBox[{"Abs", "[", 
     RowBox[{"exact", "-", "val"}], "]"}], "/", 
    RowBox[{"Abs", "[", "exact", "]"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.4579398606*^9, 3.4579400462868*^9}, {
  3.4579403989625998`*^9, 3.4579404456846*^9}, {3.4579404765414*^9, 
  3.4579405475838003`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"f", "[", "z_", "]"}], ":=", 
  FractionBox["1", 
   RowBox[{"Gamma", "[", "z", "]"}]]}], "\n", 
 RowBox[{
  RowBox[{"F", "[", 
   RowBox[{"n_", ",", "z_"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox["z", 
    RowBox[{"-", "n"}]], 
   RowBox[{"f", "[", "z", "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"z", "[", "n_", "]"}], ":=", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{"ProductLog", "[", 
      RowBox[{
       FractionBox["1", "2"], "-", "n"}], "]"}], "]"}], ",", "52"}], 
   "]"}]}], "\n", 
 RowBox[{
  RowBox[{"r", "[", "n_", "]"}], ":=", 
  RowBox[{"Abs", "[", 
   RowBox[{"z", "[", "n", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Theta]", "[", "n_", "]"}], ":=", 
  RowBox[{"Arg", "[", 
   RowBox[{"z", "[", "n", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"n", "-", 
      FractionBox["1", "2"]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       SuperscriptBox[
        RowBox[{"Sin", "[", 
         RowBox[{"\[Theta]", "[", "n", "]"}], "]"}], "2"], 
       RowBox[{"\[Theta]", "[", "n", "]"}]], "-", 
      RowBox[{"\[Theta]", "[", "n", "]"}], "+", 
      FractionBox[
       RowBox[{"\[Theta]", "[", "n", "]"}], 
       RowBox[{"12", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"n", "-", 
           FractionBox["1", "2"]}], ")"}], "2"]}]]}], ")"}]}], "-", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"ArcCot", "[", 
     RowBox[{
      RowBox[{"Cot", "[", 
       RowBox[{"\[Theta]", "[", "n", "]"}], "]"}], "-", 
      RowBox[{
       RowBox[{"\[Theta]", "[", "n", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Csc", "[", 
         RowBox[{"\[Theta]", "[", "n", "]"}], "]"}], "2"]}]}], 
     "]"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.4671144880747323`*^9, 3.4671144951447325`*^9}, 
   3.4677005017115197`*^9, {3.46770062301152*^9, 3.4677006338435197`*^9}, {
   3.46770089834552*^9, 3.46770101614752*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"a", "[", "n_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", "\[Pi]"}]], 
   RowBox[{"TrapezoidalRule", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"F", "[", 
       RowBox[{"n", ",", 
        RowBox[{
         RowBox[{"r", "[", "n", "]"}], 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", "#"}]]}]}], "]"}], "&"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"N", "[", 
         RowBox[{"\[Pi]", ",", "50"}], "]"}]}], ",", 
       RowBox[{"N", "[", 
        RowBox[{"\[Pi]", ",", "50"}], "]"}]}], "}"}], ",", 
     SuperscriptBox["2", "13"]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M1", "[", "n_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", "\[Pi]"}]], 
   RowBox[{"TrapezoidalRule", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Abs", "[", 
       RowBox[{"F", "[", 
        RowBox[{"n", ",", 
         RowBox[{
          RowBox[{"r", " ", "[", "n", "]"}], 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "#"}]]}]}], "]"}], "]"}], "&"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"N", "[", 
         RowBox[{"\[Pi]", ",", "50"}], "]"}]}], ",", 
       RowBox[{"N", "[", 
        RowBox[{"\[Pi]", ",", "50"}], "]"}]}], "}"}], ",", 
     SuperscriptBox["2", "13"]}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"M", "[", "n_", "]"}], ":=", 
  RowBox[{"Abs", "[", 
   RowBox[{"F", "[", 
    RowBox[{"n", ",", 
     RowBox[{
      RowBox[{"r", " ", "[", "n", "]"}], 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"\[Theta]", "[", "n", "]"}]}]]}]}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{
  3.4673698506134253`*^9, 3.4673699010694256`*^9, 3.4673699369674253`*^9, {
   3.4673704701464252`*^9, 3.4673704705024257`*^9}, {3.4673706256474257`*^9, 
   3.467370627572426*^9}, {3.467555095118*^9, 3.467555097035*^9}, 
   3.46770065928852*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"With", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"n", "=", "#"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a", "[", "n", "]"}], ",", 
          RowBox[{
           SqrtBox[
            FractionBox["2", "\[Pi]"]], 
           RowBox[{"Re", "[", 
            FractionBox[
             RowBox[{"F", "[", 
              RowBox[{"n", ",", 
               RowBox[{"z", "[", "n", "]"}]}], "]"}], 
             SqrtBox[
              RowBox[{"n", "-", 
               FractionBox["1", "2"], "-", 
               RowBox[{"z", "[", "n", "]"}]}]]], "]"}]}], ",", 
          RowBox[{
           SqrtBox[
            FractionBox["2", 
             RowBox[{"\[Pi]", " ", "n"}]]], 
           RowBox[{"Abs", "[", 
            RowBox[{"F", "[", 
             RowBox[{"n", ",", 
              RowBox[{"z", "[", "n", "]"}]}], "]"}], "]"}], 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Phi]", "[", "n", "]"}], "]"}]}]}], "}"}]}], "]"}], "//",
       "Re"}], "//", "TableForm"}], ")"}], "&"}], "/@", 
  RowBox[{"{", 
   RowBox[{"2006", ",", "10935"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.4677010396935196`*^9, 3.4677010751535196`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Kappa]1", "[", "n_", "]"}], ":=", 
  FractionBox[
   RowBox[{"M1", "[", "n", "]"}], 
   RowBox[{"Abs", "[", 
    RowBox[{"a", "[", "n", "]"}], "]"}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Kappa]2", "[", "n_", "]"}], ":=", 
  RowBox[{"Abs", "[", 
   RowBox[{"Sec", "[", 
    RowBox[{"\[Phi]", "[", "n", "]"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.4677011207835197`*^9, 3.46770112437152*^9}}],

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"m", "=", "2006"}], "}"}], ",", 
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{"Print", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"n", ",", 
          RowBox[{"\[Kappa]1", "[", "n", "]"}], ",", 
          RowBox[{"\[Kappa]2", "[", "n", "]"}]}], "}"}], "//", "N"}], "//", 
       "TableForm"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{"m", "-", "4"}], ",", 
       RowBox[{"m", "+", "4"}]}], "}"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4673578656845255`*^9, 3.4673578675877256`*^9}, {
   3.467370305591426*^9, 3.4673703379084253`*^9}, {3.467370381836426*^9, 
   3.4673704054824257`*^9}, {3.467370505855426*^9, 3.467370507494426*^9}, 
   3.4673705748974257`*^9, 3.4673714822524257`*^9, 3.4673725604094257`*^9, {
   3.467372622815426*^9, 3.4673726651934257`*^9}, {3.4673726969574256`*^9, 
   3.4673727007184258`*^9}, {3.467372772598426*^9, 3.4673728299364257`*^9}, {
   3.467372928369426*^9, 3.467372994822426*^9}, {3.4673730852554255`*^9, 
   3.4673730857854257`*^9}, {3.46770114455752*^9, 3.46770115011652*^9}}],

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"m", "=", "10935"}], "}"}], ",", 
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{"Print", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"n", ",", 
          RowBox[{"\[Kappa]1", "[", "n", "]"}], ",", 
          RowBox[{"\[Kappa]2", "[", "n", "]"}]}], "}"}], "//", "N"}], "//", 
       "TableForm"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{"m", "-", "4"}], ",", 
       RowBox[{"m", "+", "4"}]}], "}"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4673578656845255`*^9, 3.4673578675877256`*^9}, {
   3.467370305591426*^9, 3.4673703379084253`*^9}, {3.467370381836426*^9, 
   3.4673704054824257`*^9}, {3.467370505855426*^9, 3.467370507494426*^9}, 
   3.4673705748974257`*^9, 3.4673714822524257`*^9, 3.4673725604094257`*^9, {
   3.467372622815426*^9, 3.4673726651934257`*^9}, {3.4673726969574256`*^9, 
   3.4673727007184258`*^9}, {3.467372772598426*^9, 3.4673728299364257`*^9}, {
   3.467372928369426*^9, 3.467372994822426*^9}, {3.467632862002739*^9, 
   3.4676328647047386`*^9}, {3.4677012376135197`*^9, 3.4677012416205196`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"a", "[", 
   RowBox[{"n_", ",", "r_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", "\[Pi]"}]], 
   RowBox[{"TrapezoidalRule", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["10", "4272"], 
       RowBox[{"F", "[", 
        RowBox[{"n", ",", 
         RowBox[{"r", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "#"}]]}]}], "]"}]}], "&"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"N", "[", "\[Pi]", "]"}]}], ",", 
       RowBox[{"N", "[", "\[Pi]", "]"}]}], "}"}], ",", 
     SuperscriptBox["2", "13"]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M1", "[", 
   RowBox[{"n_", ",", "r_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", "\[Pi]"}]], 
   RowBox[{"TrapezoidalRule", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["10", "4272"], 
       RowBox[{"Abs", "[", 
        RowBox[{"F", "[", 
         RowBox[{"n", ",", 
          RowBox[{"r", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "#"}]]}]}], "]"}], "]"}]}], "&"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"N", "[", "\[Pi]", "]"}]}], ",", 
       RowBox[{"N", "[", "\[Pi]", "]"}]}], "}"}], ",", 
     SuperscriptBox["2", "13"]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Kappa]", "[", 
   RowBox[{"n_", ",", "r_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{"M1", "[", 
    RowBox[{"n", ",", "r"}], "]"}], 
   RowBox[{"Abs", "[", 
    RowBox[{"a", "[", 
     RowBox[{"n", ",", "r"}], "]"}], "]"}]]}]}], "Input",
 CellChangeTimes->{{3.467442514901521*^9, 3.467442555132521*^9}, {
  3.467443115213521*^9, 3.467443132552521*^9}, {3.467443242135521*^9, 
  3.4674432473615212`*^9}, {3.4674435012955213`*^9, 3.467443503553521*^9}, {
  3.4674435463935213`*^9, 3.4674435476155214`*^9}, {3.467443667524521*^9, 
  3.467443671965521*^9}, {3.467444058106521*^9, 3.467444072158521*^9}, {
  3.4675553838570004`*^9, 3.4675553889309998`*^9}}],

Cell[BoxData[
 RowBox[{"r0", "=", 
  RowBox[{"r", "[", "2006", "]"}]}]], "Input",
 CellChangeTimes->{{3.467555353082*^9, 3.4675553568459997`*^9}}],

Cell[BoxData[
 RowBox[{"\[Kappa]", "[", 
  RowBox[{"2006", ",", "r0"}], "]"}]], "Input",
 CellChangeTimes->{{3.467444082264521*^9, 3.4674441595585213`*^9}, {
  3.4674441898915215`*^9, 3.467444278383521*^9}, {3.4674443206935215`*^9, 
  3.467444345658521*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"g", "[", 
   RowBox[{"n_", ",", 
    RowBox[{"r_", "?", "NumericQ"}]}], "]"}], ":=", 
  RowBox[{"\[Kappa]", "[", 
   RowBox[{"n", ",", "r"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.467442641668521*^9, 3.4674426692215214`*^9}, {
  3.4674429040455213`*^9, 3.4674429114865212`*^9}, {3.467443469093521*^9, 
  3.4674434755325212`*^9}}],

Cell[BoxData[
 RowBox[{"FindMinimum", "[", 
  RowBox[{
   RowBox[{"Log", "[", 
    RowBox[{"g", "[", 
     RowBox[{"2006", ",", "r"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "r0"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4674425581575212`*^9, 3.467442628326521*^9}, {
  3.4674426787145214`*^9, 3.467442689817521*^9}, {3.4674434380325212`*^9, 
  3.4674434389435215`*^9}, {3.467443650619521*^9, 3.467443653395521*^9}, {
  3.467555427043*^9, 3.467555427947*^9}, {3.46770138632452*^9, 
  3.46770138728252*^9}, {3.4677014356325197`*^9, 3.4677014395615196`*^9}}],

Cell[BoxData[
 RowBox[{"g", "[", 
  RowBox[{"2006", ",", "315.5500689862679"}], "]"}]], "Input",
 CellChangeTimes->{{3.46770151499652*^9, 3.4677015278985195`*^9}}],

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"g", "[", 
    RowBox[{"2006", ",", "x"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "314", ",", "316"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.467443813668521*^9, 3.4674438305635214`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Theta]", "[", "n_", "]"}], ":=", 
  RowBox[{"Arg", "[", 
   RowBox[{"Exp", "[", 
    RowBox[{"ProductLog", "[", 
     RowBox[{
      FractionBox["1.", "2"], "-", "n"}], "]"}], "]"}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"\[Phi]", "[", "n_", "]"}], ":=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[Theta]", "=", 
      RowBox[{"\[Theta]", "[", "n", "]"}]}], "}"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"n", "-", 
        FractionBox["1", "2"]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], "\[Theta]"], "-", 
        "\[Theta]", "+", 
        FractionBox["\[Theta]", 
         RowBox[{"12", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"n", "-", 
             FractionBox["1", "2"]}], ")"}], "2"]}]]}], ")"}]}], "-", 
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"ArcCot", "[", 
       RowBox[{
        RowBox[{"Cot", "[", "\[Theta]", "]"}], "-", 
        RowBox[{"\[Theta]", " ", 
         SuperscriptBox[
          RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"]}]}], "]"}]}]}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.46770307962452*^9, 3.46770309397952*^9}, 
   3.46770312483352*^9, {3.46770325983452*^9, 3.46770328493952*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Phi]\[Phi]", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"\[Phi]", "[", "n", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "1000000"}], "}"}]}], "]"}]}], ";"}], "//",
   "Timing"}]], "Input",
 CellChangeTimes->{{3.4677031956785197`*^9, 3.46770322158552*^9}, 
   3.4677032923035197`*^9, 3.46770332284552*^9}],

Cell[BoxData[
 RowBox[{"Histogram", "[", 
  RowBox[{
   RowBox[{"Mod", "[", 
    RowBox[{"\[Phi]\[Phi]", ",", "\[Pi]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "\[Pi]", ",", 
     RowBox[{"\[Pi]", "/", "100"}]}], "}"}], ",", 
   "\"\<ProbabilityDensity\>\""}], "]"}]], "Input",
 CellChangeTimes->{{3.46770340939252*^9, 3.4677034180865197`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Kappa]", "=", 
   RowBox[{"Abs", "[", 
    RowBox[{"Sec", "[", "\[Phi]\[Phi]", "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.46770363384852*^9, 3.4677036465465198`*^9}}],

Cell[BoxData[
 RowBox[{"ListLogPlot", "[", 
  RowBox[{
   RowBox[{"Take", "[", 
    RowBox[{"\[Kappa]", ",", "2600"}], "]"}], ",", "\[IndentingNewLine]", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"PointSize", "[", "0.00675", "]"}], "}"}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "2800"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.5", ",", "950000"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"Ticks", "\[Rule]", "Automatic"}], ",", "\[IndentingNewLine]", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"Arrowheads", "[", 
     RowBox[{"{", "0.025", "}"}], "]"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"n", ",", "\"\<\!\(\*FormBox[
RowBox[{SubscriptBox[\"\[Kappa]\", \"\[Diamond]\"], \"(\", \"n\", \")\"}],
TraditionalForm]\)\>\""}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4677036590045195`*^9, 3.46770366873952*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Ordering", "[", 
      RowBox[{
       RowBox[{"Take", "[", 
        RowBox[{"\[Kappa]", ",", "#"}], "]"}], ",", 
       RowBox[{"-", "1"}]}], "]"}], "&"}], "/@", 
    RowBox[{"{", 
     RowBox[{"2600", ",", "100000", ",", "1000000"}], "}"}]}], "//", 
   "Flatten"}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.46770369405252*^9, 3.46770376181252*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"n", "=", "1000000"}], "}"}], ",", 
    RowBox[{"t1", "=", 
     RowBox[{"Log", "[", 
      RowBox[{"Log", "[", 
       RowBox[{"Take", "[", 
        RowBox[{"\[Kappa]", ",", "n"}], "]"}], "]"}], "]"}]}]}], "]"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"n", "=", "100000"}], "}"}], ",", 
    RowBox[{"t2", "=", 
     RowBox[{"Log", "[", 
      RowBox[{"Log", "[", 
       RowBox[{"Take", "[", 
        RowBox[{"\[Kappa]", ",", "n"}], "]"}], "]"}], "]"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"n", "=", "10000"}], "}"}], ",", 
    RowBox[{"t3", "=", 
     RowBox[{"Log", "[", 
      RowBox[{"Log", "[", 
       RowBox[{"Take", "[", 
        RowBox[{"\[Kappa]", ",", "n"}], "]"}], "]"}], "]"}]}]}], "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.46770378836052*^9, 3.46770380954152*^9}}],

Cell[BoxData[
 RowBox[{"p1", "=", 
  RowBox[{"Histogram", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"t2", ",", "t1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "12.5"}], ",", "2.5", ",", 
      RowBox[{"15", "/", "100"}]}], "}"}], ",", 
    "\"\<ProbabilityDensity\>\""}], "]"}]}]], "Input",
 CellChangeTimes->{{3.4677038240205197`*^9, 3.4677038560705194`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"F", "[", "t_", "]"}], ":=", 
  RowBox[{
   FractionBox["2", "\[Pi]"], 
   RowBox[{"ArcCos", "[", 
    RowBox[{"Exp", "[", 
     RowBox[{"-", 
      RowBox[{"Exp", "[", "t", "]"}]}], "]"}], "]"}]}]}], "\n", 
 RowBox[{"p2", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"F", "'"}], "[", "t", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", 
      RowBox[{"-", "12.5"}], ",", "2.5"}], "}"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"AbsoluteThickness", "[", "3", "]"}], ",", 
       RowBox[{"Opacity", "[", "0.6", "]"}]}], "}"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.467649867263*^9, 3.467649882021*^9}, 
   3.46770391504352*^9}],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"p1", ",", "p2", ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"Arrowheads", "[", 
     RowBox[{"{", "0.025", "}"}], "]"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"t", ",", "\"\<\!\(\*FormBox[\"density\",
TraditionalForm]\) \!\(\*FormBox[
RowBox[{SuperscriptBox[\"F\", \"\[Prime]\",
MultilineFunction->None], \"(\", \"t\", \")\"}],
TraditionalForm]\)\>\""}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "12.6"}], ",", "2.65"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0.245"}], "}"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4674496594927216`*^9, 3.467449687257721*^9}, {
   3.467449717361721*^9, 3.467449779207721*^9}, {3.4674498208677216`*^9, 
   3.467449858576721*^9}, {3.4674499245137215`*^9, 3.467449953788721*^9}, {
   3.467450028896721*^9, 3.4674500783087215`*^9}, {3.467450182253721*^9, 
   3.467450191797721*^9}, {3.4674502593037214`*^9, 3.4674503050757213`*^9}, {
   3.4674504917727213`*^9, 3.467450501757721*^9}, {3.4674509824107213`*^9, 
   3.467451020418721*^9}, {3.467451084503721*^9, 3.4674511317137213`*^9}, {
   3.467465576366*^9, 3.467465583117*^9}, {3.4676496364560003`*^9, 
   3.467649645916*^9}, {3.46764969599*^9, 3.467649701901*^9}, {
   3.46765093815*^9, 3.4676509384309998`*^9}, {3.467651145558*^9, 
   3.4676511636359997`*^9}, 3.467651248528*^9, {3.467651320421*^9, 
   3.4676513897209997`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["2", "\[Pi]"], 
  RowBox[{"ArcCos", "[", "0.01", "]"}]}]], "Input",
 CellChangeTimes->{{3.4676519312799997`*^9, 3.467651970182*^9}, 
   3.467655348014*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"Length", "[", 
      RowBox[{"Select", "[", 
       RowBox[{"t3", ",", 
        RowBox[{
         RowBox[{"#", "\[LessEqual]", 
          RowBox[{"Log", "[", 
           RowBox[{"Log", "[", "100", "]"}], "]"}]}], "&"}]}], "]"}], "]"}], 
     "/", "10000."}], ",", 
    RowBox[{
     RowBox[{"Length", "[", 
      RowBox[{"Select", "[", 
       RowBox[{"t2", ",", 
        RowBox[{
         RowBox[{"#", "\[LessEqual]", 
          RowBox[{"Log", "[", 
           RowBox[{"Log", "[", "100", "]"}], "]"}]}], "&"}]}], "]"}], "]"}], 
     "/", "100000."}], ",", 
    RowBox[{
     RowBox[{"Length", "[", 
      RowBox[{"Select", "[", 
       RowBox[{"t1", ",", 
        RowBox[{
         RowBox[{"#", "\[LessEqual]", 
          RowBox[{"Log", "[", 
           RowBox[{"Log", "[", "100", "]"}], "]"}]}], "&"}]}], "]"}], "]"}], 
     "/", "1000000."}]}], "}"}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.46770394742052*^9, 3.46770395255152*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Mean", "[", "#", "]"}], ",", 
      RowBox[{"Variance", "[", "#", "]"}], ",", 
      RowBox[{"Skewness", "[", "#", "]"}], ",", 
      RowBox[{
       RowBox[{"Kurtosis", "[", "#", "]"}], "-", "3"}]}], "}"}], "&"}], "/@", 
   RowBox[{"{", 
    RowBox[{"t3", ",", "t2", ",", "t1"}], "}"}]}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.4673787970444255`*^9, 3.4673788013384256`*^9}, {
  3.4673789008804255`*^9, 3.4673789153864255`*^9}, {3.4673789620454254`*^9, 
  3.467378993737426*^9}, {3.4673790280284257`*^9, 3.4673790291564255`*^9}, {
  3.4673790847364254`*^9, 3.4673791034574256`*^9}, {3.4673808585124254`*^9, 
  3.4673808967004256`*^9}, {3.4673905797577524`*^9, 3.4673905892197523`*^9}, {
  3.4673906339697523`*^9, 3.4673906385867524`*^9}, {3.467398668395*^9, 
  3.467398678477*^9}, {3.46770397344252*^9, 3.4677040248915195`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", "t_", "]"}], "=", 
  RowBox[{
   RowBox[{"F", "'"}], "[", "t", "]"}]}]], "Input",
 CellChangeTimes->{{3.4676500224519997`*^9, 3.467650028703*^9}}],

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{"f", "[", "t", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", 
     RowBox[{"-", "\[Infinity]"}], ",", "\[Infinity]"}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.467642341992134*^9, 3.4676423527551336`*^9}}],

Cell[BoxData[
 RowBox[{"\[Mu]", " ", "=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{"t", " ", 
     RowBox[{"f", "[", "t", "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", 
      RowBox[{"-", "\[Infinity]"}], ",", "\[Infinity]"}], "}"}], ",", 
    RowBox[{"WorkingPrecision", "\[Rule]", "25"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.467642341992134*^9, 3.4676423527551336`*^9}, {
   3.467647611138*^9, 3.467647615025*^9}, 3.467647812951*^9, {
   3.467648026061*^9, 3.467648032874*^9}}],

Cell[BoxData[
 RowBox[{"\[Sigma]2", "=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"t", "-", "\[Mu]"}], ")"}], "2"], " ", 
     RowBox[{"f", "[", "t", "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", 
      RowBox[{"-", "\[Infinity]"}], ",", "\[Infinity]"}], "}"}], ",", 
    RowBox[{"WorkingPrecision", "\[Rule]", "25"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.467647820178*^9, 3.467647837086*^9}, {3.467648043646*^9,
   3.4676480460620003`*^9}}],

Cell[BoxData[
 RowBox[{"skew", "=", 
  RowBox[{
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"t", "-", "\[Mu]"}], ")"}], "3"], " ", 
      RowBox[{"f", "[", "t", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", 
       RowBox[{"-", "\[Infinity]"}], ",", "\[Infinity]"}], "}"}], ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "25"}]}], "]"}], "/", 
   SuperscriptBox["\[Sigma]2", 
    RowBox[{"3", "/", "2"}]]}]}]], "Input",
 CellChangeTimes->{{3.4676478468929996`*^9, 3.467647857613*^9}, 
   3.4676480584230003`*^9}],

Cell[BoxData[
 RowBox[{"kurt", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"t", "-", "\[Mu]"}], ")"}], "4"], " ", 
       RowBox[{"f", "[", "t", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", 
        RowBox[{"-", "\[Infinity]"}], ",", "\[Infinity]"}], "}"}], ",", 
      RowBox[{"WorkingPrecision", "\[Rule]", "25"}]}], "]"}], "/", 
    SuperscriptBox["\[Sigma]2", "2"]}], "-", "3"}]}]], "Input",
 CellChangeTimes->{{3.467647864817*^9, 3.467648016914*^9}, {
  3.4676480726540003`*^9, 3.467648080366*^9}}]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
\[Section]11 H-Admissible Entire Functions\
\>", "Section",
 CellChangeTimes->{{3.4579451439174*^9, 3.4579451688104*^9}, {
  3.464093122981139*^9, 3.4640931356891394`*^9}}],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"f", ",", "r", ",", "n"}], "]"}]], "Input",
 CellChangeTimes->{{3.457940900799*^9, 3.4579409023278*^9}, {
  3.4579432369258003`*^9, 3.4579432374406*^9}}],

Cell[BoxData[
 RowBox[{"s", "=", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"f", "[", 
       RowBox[{"r", " ", 
        RowBox[{"Exp", "[", 
         RowBox[{"\[ImaginaryI]", " ", "\[Theta]"}], "]"}]}], "]"}], "]"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Theta]", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.4579409040126*^9, 3.4579409599542*^9}, {
   3.4579411155797997`*^9, 3.4579411184189997`*^9}, 3.4579411532693996`*^9, {
   3.45794278233*^9, 3.4579428529356003`*^9}, {3.4579431231862*^9, 
   3.4579431260878*^9}, 3.4579431811558*^9, {3.457943258017*^9, 
   3.457943260435*^9}, {3.464093145155139*^9, 3.464093178398139*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"a", "[", "r_", "]"}], "=", 
  RowBox[{
   FractionBox["1", "\[ImaginaryI]"], 
   RowBox[{"Coefficient", "[", 
    RowBox[{"s", ",", 
     SuperscriptBox["\[Theta]", "1"]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.4579410571577997`*^9, 3.4579410752226*^9}, 
   3.4579411665137997`*^9, {3.4579433212594*^9, 3.4579433301514*^9}, {
   3.4640931824531393`*^9, 3.464093198219139*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", "r", "]"}], "\[Equal]", 
   RowBox[{"r", " ", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"f", "[", "r", "]"}], "]"}], ",", "r"}], "]"}]}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.464093316757139*^9, 3.464093329372139*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"b", "[", "r_", "]"}], "=", 
  FractionBox[
   RowBox[{"Coefficient", "[", 
    RowBox[{"s", ",", 
     SuperscriptBox["\[Theta]", "2"]}], "]"}], 
   RowBox[{
    RowBox[{"-", "1"}], "/", "2"}]]}]], "Input",
 CellChangeTimes->{{3.464093205140139*^9, 3.4640932256181393`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"b", "[", "r", "]"}], "\[Equal]", 
   RowBox[{"r", " ", 
    RowBox[{
     RowBox[{"a", "'"}], "[", "r", "]"}]}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.464093232376139*^9, 3.464093240541139*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
\[Section]12 Entire Functions with Non-Negative Coefficients\
\>", "Section",
 CellChangeTimes->{{3.4579451439174*^9, 3.4579451688104*^9}, {
  3.464093122981139*^9, 3.4640931356891394`*^9}, {3.4640932777461395`*^9, 
  3.464093294153139*^9}}],

Cell[BoxData[
 RowBox[{"D", "[", 
  RowBox[{
   RowBox[{
    SuperscriptBox["r", 
     RowBox[{"-", "n"}]], 
    SuperscriptBox["r", "k"]}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.464093354080139*^9, 3.4640933683411393`*^9}, {
  3.464093517200139*^9, 3.4640935438781395`*^9}}],

Cell[CellGroupData[{

Cell["Example 12.4", "Subsection",
 CellChangeTimes->{{3.4579819454700003`*^9, 3.4579819901470003`*^9}, {
   3.464093637863139*^9, 3.4640936403021393`*^9}, 3.464100707202139*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"n", ",", "r", ",", "a", ",", "q"}], "]"}], ";"}], "\n", 
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"n", " ", 
      RowBox[{"Log", "[", "n", "]"}]}], 
     FractionBox[
      RowBox[{"Log", "[", 
       SuperscriptBox["q", 
        RowBox[{"Binomial", "[", 
         RowBox[{"n", ",", "2"}], "]"}]], "]"}], 
      RowBox[{"QPochhammer", "[", 
       RowBox[{"q", ",", "q", ",", "n"}], "]"}]]]}], ",", 
   RowBox[{"n", "\[Rule]", "\[Infinity]"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", "<", "q", "<", "1"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.4579539555184*^9, 3.4579539583904*^9}, {
   3.4579544579723997`*^9, 3.4579544989424*^9}, {3.4579546916614*^9, 
   3.4579546921884003`*^9}, {3.4579560977743998`*^9, 
   3.4579561189463997`*^9}, {3.4579580189274*^9, 3.4579580196144*^9}, {
   3.4579580593394003`*^9, 3.4579580811464*^9}, {3.4579581588154*^9, 
   3.4579581752363997`*^9}, {3.4579767253120003`*^9, 3.457976728617*^9}, {
   3.45797712412*^9, 3.457977150407*^9}, {3.464093694160139*^9, 
   3.464093696714139*^9}, 3.4640937325951395`*^9, {3.464105330858139*^9, 
   3.464105352909139*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", "z_", "]"}], "=", 
  RowBox[{"Product", "[", 
   RowBox[{
    RowBox[{"1", "+", 
     RowBox[{"z", " ", 
      SuperscriptBox["q", "k"]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.4579537401954*^9, 3.4579537487644*^9}, 
   3.4579542701974*^9, {3.4579544338864*^9, 3.4579544813524*^9}, {
   3.4579561124514*^9, 3.4579561135444*^9}, {3.4579571534723997`*^9, 
   3.4579571840074*^9}, {3.4579573394484*^9, 3.4579573444014*^9}, {
   3.457976706656*^9, 3.457976711585*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"a", "[", "r_", "]"}], "=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"r", " ", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         RowBox[{"r", " ", 
          SuperscriptBox["q", "k"]}]}], "]"}], ",", "r"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.4579532562304*^9, 3.4579532848954*^9}, {
  3.4579535838594*^9, 3.4579535952784*^9}, {3.4579537538274*^9, 
  3.4579537567014*^9}, {3.4579542751984*^9, 3.4579542768334*^9}, {
  3.4579544431324*^9, 3.4579544894594*^9}, {3.4579561245664*^9, 
  3.4579561323794003`*^9}, {3.4579767733450003`*^9, 3.457976785848*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"g", "[", "k_", "]"}], ":=", 
  FractionBox[
   RowBox[{"r", " ", 
    SuperscriptBox["q", "k"]}], 
   RowBox[{"1", "+", 
    RowBox[{"r", " ", 
     SuperscriptBox["q", "k"]}]}]]}]], "Input",
 CellChangeTimes->{{3.4579816126470003`*^9, 3.4579816383599997`*^9}}],

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{"g", "[", "k", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"r", ">", "0"}], ",", 
         RowBox[{"0", "<", "q", "<", "1"}]}], "}"}]}]}], "]"}], "+", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"g", "[", "0", "]"}]}], "-", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"BernoulliB", "[", 
         RowBox[{"2", "j"}], "]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "j"}], ")"}], "!"}]], 
       RowBox[{
        SuperscriptBox["g", 
         TagBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "j"}], "-", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", "0", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "2"}], "}"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "\[Infinity]", ",", "0"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4579816548929996`*^9, 3.457981800163*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"g1", "[", "k_", "]"}], "=", 
  RowBox[{
   RowBox[{"r", " ", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"g", "[", "k", "]"}], ",", "r"}], "]"}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.457981811752*^9, 3.457981832093*^9}}],

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{"g1", "[", "k", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"r", ">", "0"}], ",", 
         RowBox[{"0", "<", "q", "<", "1"}]}], "}"}]}]}], "]"}], "+", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"g1", "[", "0", "]"}]}], "-", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"BernoulliB", "[", 
         RowBox[{"2", "j"}], "]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "j"}], ")"}], "!"}]], 
       RowBox[{
        SuperscriptBox["g1", 
         TagBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "j"}], "-", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", "0", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "2"}], "}"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "\[Infinity]", ",", "0"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4579818398859997`*^9, 3.457981843432*^9}}],

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"q", "=", 
      RowBox[{"1", "/", "\[Pi]"}]}], ",", 
     RowBox[{"r", "=", "100000."}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"NSum", "[", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "k"], " ", "r"}], 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["q", "k"], " ", "r"}]}]], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         RowBox[{"QPolyGamma", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"Log", "[", 
             RowBox[{"-", "r"}], "]"}], 
            RowBox[{"Log", "[", "q", "]"}]], ",", "q"}], "]"}]}], "-", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "q"}], "]"}]}], 
       RowBox[{"Log", "[", "q", "]"}]], "//", "Chop"}], ",", 
     RowBox[{
      FractionBox["1", "2"], "+", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"1", "/", "q"}], ",", "r"}], "]"}]}]}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.4579768273129997`*^9, 3.457976925164*^9}}],

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], "+", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"1", "/", "q"}], ",", "r"}], "]"}]}], "\[Equal]", "n"}], ",", 
   "r"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], "+", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"1", "/", "q"}], ",", "r"}], "]"}], "+", 
     FractionBox["a", "r"]}], "\[Equal]", "n"}], ",", "r"}], "]"}]], "Input",
 CellChangeTimes->{{3.464093864433139*^9, 3.464093866917139*^9}}],

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"a", " ", 
      RowBox[{"Log", "[", 
       FractionBox["1", "q"], "]"}]}], 
     RowBox[{"ProductLog", "[", 
      RowBox[{
       RowBox[{"-", "a"}], " ", 
       SuperscriptBox["qpower", 
        RowBox[{"-", "1"}]], "  ", 
       RowBox[{"Log", "[", 
        FractionBox["1", "q"], "]"}]}], "]"}]]}], ",", 
   RowBox[{"{", 
    RowBox[{"qpower", ",", "\[Infinity]", ",", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.464093880015139*^9, 3.4640939590101395`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "20"}], ";", 
  RowBox[{"q", "=", 
   RowBox[{"1", "/", "\[Pi]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"r", "=", 
    RowBox[{
     RowBox[{"z", "/.", 
      RowBox[{"FindRoot", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"a", "[", "z", "]"}], "\[Equal]", "n"}], ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", "n"}], "}"}]}], "]"}]}], "//", "Chop"}]}], ",", 
   SuperscriptBox["q", 
    RowBox[{
     RowBox[{"1", "/", "2."}], "-", "n"}]]}], "}"}]}], "Input",
 CellChangeTimes->{{3.4579536653884*^9, 3.4579536850044003`*^9}, {
   3.4579537681233997`*^9, 3.4579537694874*^9}, {3.4579539280324*^9, 
   3.4579539512854*^9}, {3.4579539882944*^9, 3.4579540080264*^9}, 
   3.4579540654723997`*^9, {3.4579573913613997`*^9, 3.4579574063554*^9}, {
   3.457976948343*^9, 3.457976979738*^9}, {3.4579770179449997`*^9, 
   3.4579770324230003`*^9}, {3.457978254237*^9, 3.457978254771*^9}, 
   3.457978477572*^9, {3.4579785394960003`*^9, 3.457978539802*^9}, 
   3.457978888025*^9, {3.45797901633*^9, 3.4579790658129997`*^9}, {
   3.457979262449*^9, 3.457979309583*^9}, 3.457979426117*^9, {
   3.4579796007279997`*^9, 3.457979624149*^9}, {3.457981415811*^9, 
   3.4579814160620003`*^9}, {3.4579815025620003`*^9, 
   3.4579815045690002`*^9}, {3.4579815469630003`*^9, 3.457981570925*^9}}],

Cell[BoxData[
 RowBox[{"DCauchy", "[", 
  RowBox[{"f", ",", "n", ",", "r"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"n", "!"}], 
   RowBox[{"coeff", "[", 
    RowBox[{"f", ",", "n"}], "]"}]}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.4640940054701395`*^9, 3.464094015617139*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"DCauchy", "[", 
    RowBox[{"f", ",", "n", ",", "r", ",", "32", ",", "MachinePrecision"}], 
    "]"}], ",", 
   RowBox[{
    RowBox[{"DCauchy", "[", 
     RowBox[{"f", ",", "n", ",", "1", ",", "21", ",", "128"}], "]"}], "//", 
    "N"}], ",", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "!"}], " ", 
      RowBox[{
       SuperscriptBox["q", 
        RowBox[{"Binomial", "[", 
         RowBox[{"n", ",", "2"}], "]"}]], "/", 
       RowBox[{"QPochhammer", "[", 
        RowBox[{"q", ",", "q", ",", "n"}], "]"}]}]}], ",", "16"}], "]"}]}], 
  "}"}]], "Input",
 CellChangeTimes->{{3.4579773657650003`*^9, 3.45797741885*^9}, {
  3.457978293929*^9, 3.45797835138*^9}, {3.4579784865150003`*^9, 
  3.457978488693*^9}, {3.457978563594*^9, 3.45797870652*^9}, {
  3.4579787698529997`*^9, 3.45797878758*^9}, {3.457979639835*^9, 
  3.457979690205*^9}, {3.457981434333*^9, 3.457981465939*^9}}],

Cell[BoxData[
 RowBox[{"DCauchy", "[", 
  RowBox[{"f", ",", "n", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{
  3.4579542238624*^9, {3.4579548004294*^9, 3.4579548006054*^9}, {
   3.4579549012223997`*^9, 3.4579549211934*^9}, 3.4579572789863997`*^9}],

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"r", ",", "q", ",", "n"}], "]"}], "\n", 
 RowBox[{
  RowBox[{"f", "[", "x_", "]"}], ":=", 
  RowBox[{"Log", "[", 
   RowBox[{"1", "+", 
    RowBox[{"r", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{"\[ImaginaryI]", " ", "t"}], "]"}], " ", 
     SuperscriptBox["q", "x"]}]}], "]"}]}], "\n", 
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{"f", "[", "x", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"0", "<", "q", "<", "1"}], ",", 
      RowBox[{"r", ">", "0"}], ",", 
      RowBox[{
       RowBox[{"-", "\[Pi]"}], "<", "t", "<", "\[Pi]"}]}], "}"}]}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.458019706532755*^9, 3.458019712304755*^9}, 
   3.458019750711955*^9}],

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", "t"}]]}], " ", "r"}]}], "]"}], 
     RowBox[{"Log", "[", "q", "]"}]], "+", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"f", "[", "0", "]"}]}], "-", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"BernoulliB", "[", 
         RowBox[{"2", "j"}], "]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "j"}], ")"}], "!"}]], 
       RowBox[{
        SuperscriptBox["f", 
         TagBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "j"}], "-", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", "0", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "\[Infinity]", ",", "1"}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"r", ">", "0"}], ",", 
      RowBox[{"0", "<", "q", "<", "1"}], ",", 
      RowBox[{
       RowBox[{"-", "\[Pi]"}], "<", "t", "<", "\[Pi]"}]}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.458012029269*^9, 3.458012198804*^9}, {3.45801351433*^9, 
   3.458013535939*^9}, 3.4580135862349997`*^9, {3.458019773768755*^9, 
   3.458019809071555*^9}, {3.463915593874735*^9, 3.4639156135697346`*^9}, 
   3.464096641106139*^9, 3.464096689886139*^9}],

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Normal", "[", "%", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", ">", "0"}], ",", 
     RowBox[{"0", "<", "q", "<", "1"}], ",", 
     RowBox[{
      RowBox[{"-", "\[Pi]"}], "<", "t", "<", "\[Pi]"}]}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.4580198133147554`*^9, 3.458019823376755*^9}, {
   3.464095363589139*^9, 3.464095367757139*^9}, 3.4640955235241394`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"Log", "[", "q", "]"}], "12"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"ct", "-", 
        RowBox[{"\[ImaginaryI]", " ", "st"}]}], " ", ")"}], 
      RowBox[{"(", 
       RowBox[{"1307674368000", "+", 
        RowBox[{
         RowBox[{"Log", "[", "q", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"653837184000", "+", 
           RowBox[{"108972864000", " ", 
            RowBox[{"Log", "[", "q", "]"}]}], "-", 
           RowBox[{"1816214400", " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", "q", "]"}], "3"]}], "+", 
           RowBox[{"43243200", " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", "q", "]"}], "5"]}], "-", 
           RowBox[{"1081080", " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", "q", "]"}], "7"]}], "+", 
           RowBox[{"27300", " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", "q", "]"}], "9"]}], "-", 
           RowBox[{"691", " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", "q", "]"}], "11"]}]}], ")"}]}]}], ")"}]}], 
     ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1307674368000", " ", "r", " ", 
      RowBox[{"Log", "[", "q", "]"}]}], ")"}]}], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       SuperscriptBox["\[Pi]", "2"], "6"]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"t", "-", 
         RowBox[{"\[ImaginaryI]", " ", "lr"}]}], ")"}], "2"]}]}], 
    RowBox[{"Log", "[", "q", "]"}]], "+", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"lr", "+", 
      RowBox[{"\[ImaginaryI]", " ", "t"}]}], ")"}]}]}], "/.", 
  RowBox[{
   RowBox[{"Log", "[", "q", "]"}], "\[Rule]", "lq"}]}]], "Input",
 CellChangeTimes->{{3.4640955866891394`*^9, 3.464095668942139*^9}, {
  3.4640957130501394`*^9, 3.4640957482481394`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Re", "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["lq", "12"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1307674368000", "+", 
         RowBox[{"lq", " ", 
          RowBox[{"(", 
           RowBox[{"653837184000", "+", 
            RowBox[{"108972864000", " ", "lq"}], "-", 
            RowBox[{"1816214400", " ", 
             SuperscriptBox["lq", "3"]}], "+", 
            RowBox[{"43243200", " ", 
             SuperscriptBox["lq", "5"]}], "-", 
            RowBox[{"1081080", " ", 
             SuperscriptBox["lq", "7"]}], "+", 
            RowBox[{"27300", " ", 
             SuperscriptBox["lq", "9"]}], "-", 
            RowBox[{"691", " ", 
             SuperscriptBox["lq", "11"]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"ct", "-", 
         RowBox[{"\[ImaginaryI]", " ", "st"}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1307674368000", " ", "lq", " ", "r"}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"lr", "+", 
       RowBox[{"\[ImaginaryI]", " ", "t"}]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["\[Pi]", "2"], "6"]}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "lr"}], "+", "t"}], ")"}], 
        "2"]}]}], "lq"]}], "]"}], "//", "ComplexExpand"}]], "Input",
 CellChangeTimes->{{3.464095758237139*^9, 3.464095766705139*^9}, {
  3.464095851508139*^9, 3.4640958596051393`*^9}}],

Cell[BoxData[
 RowBox[{"%", "/.", 
  RowBox[{"ct", "\[Rule]", "0"}]}]], "Input",
 CellChangeTimes->{{3.4640962332161393`*^9, 3.464096235738139*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["ct", 
      RowBox[{"2", " ", "r"}]], "+", 
     FractionBox["ct", 
      RowBox[{"lq", " ", "r"}]], "+", 
     FractionBox[
      RowBox[{"ct", " ", "lq"}], 
      RowBox[{"12", " ", "r"}]], "-", 
     FractionBox[
      RowBox[{"ct", " ", 
       SuperscriptBox["lq", "3"]}], 
      RowBox[{"720", " ", "r"}]], "+", 
     FractionBox[
      RowBox[{"ct", " ", 
       SuperscriptBox["lq", "5"]}], 
      RowBox[{"30240", " ", "r"}]], "-", 
     FractionBox[
      RowBox[{"ct", " ", 
       SuperscriptBox["lq", "7"]}], 
      RowBox[{"1209600", " ", "r"}]], "+", 
     FractionBox[
      RowBox[{"ct", " ", 
       SuperscriptBox["lq", "9"]}], 
      RowBox[{"47900160", " ", "r"}]], "-", 
     FractionBox[
      RowBox[{"691", " ", "ct", " ", 
       SuperscriptBox["lq", "11"]}], 
      RowBox[{"1307674368000", " ", "r"}]]}], ")"}], 
   FractionBox["r", "ct"]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.4640959740901394`*^9, 3.464095986520139*^9}, 
   3.464096095099139*^9}],

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   FractionBox[
    RowBox[{"Exp", "[", "t", "]"}], 
    RowBox[{
     RowBox[{"Exp", "[", "t", "]"}], "-", "1", " "}]], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.464095998699139*^9, 3.464096099014139*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Im", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["lq", "12"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1307674368000", "+", 
          RowBox[{"lq", " ", 
           RowBox[{"(", 
            RowBox[{"653837184000", "+", 
             RowBox[{"108972864000", " ", "lq"}], "-", 
             RowBox[{"1816214400", " ", 
              SuperscriptBox["lq", "3"]}], "+", 
             RowBox[{"43243200", " ", 
              SuperscriptBox["lq", "5"]}], "-", 
             RowBox[{"1081080", " ", 
              SuperscriptBox["lq", "7"]}], "+", 
             RowBox[{"27300", " ", 
              SuperscriptBox["lq", "9"]}], "-", 
             RowBox[{"691", " ", 
              SuperscriptBox["lq", "11"]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"ct", "-", 
          RowBox[{"\[ImaginaryI]", " ", "st"}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"1307674368000", " ", "lq", " ", "r"}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"lr", "+", 
        RowBox[{"\[ImaginaryI]", " ", "t"}]}], ")"}]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         SuperscriptBox["\[Pi]", "2"], "6"]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "lr"}], "+", "t"}], ")"}], 
         "2"]}]}], "lq"]}], "]"}], "//", "ComplexExpand"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.4640957780711393`*^9, 3.464095778575139*^9}, {
  3.464095819808139*^9, 3.464095821534139*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     FractionBox[
      RowBox[{"Exp", "[", "t", "]"}], 
      RowBox[{"1", "-", 
       RowBox[{"Exp", "[", "t", "]"}]}]]}], ",", 
    RowBox[{"Normal", "@", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        FractionBox[
         RowBox[{"Exp", "[", "t", "]"}], 
         RowBox[{"1", "-", 
          RowBox[{"Exp", "[", "t", "]"}]}]]}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "0", ",", "11"}], "}"}]}], "]"}]}]}], "}"}], "/.", 
  RowBox[{"t", "\[Rule]", 
   RowBox[{"Log", "[", "q", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.463916404303735*^9, 3.463916464783735*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", 
    RowBox[{"2", " ", "r"}]]}], 
  RowBox[{"(", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", "q"}], 
     RowBox[{"1", "-", "q"}]]}], ")"}], 
  RowBox[{"Sin", "[", "t", "]"}]}]], "Input",
 CellChangeTimes->{{3.463916479124735*^9, 3.4639164846217346`*^9}}],

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["t", "2"]}], "+", 
       SuperscriptBox[
        RowBox[{"Log", "[", "q", "]"}], "2"], "-", 
       RowBox[{"6", " ", 
        RowBox[{"Log", "[", "q", "]"}], " ", 
        RowBox[{"Log", "[", "r", "]"}]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "r", "]"}], "2"]}]}], 
      RowBox[{"12", " ", 
       RowBox[{"Log", "[", "q", "]"}]}]]}], "\[Equal]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"Log", "[", "r", "]"}], "2"], 
       RowBox[{"Log", "[", 
        RowBox[{"1", "/", "q"}], "]"}]]}], "+", 
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"Log", "[", "r", "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "12"], 
      RowBox[{"Log", "[", 
       RowBox[{"1", "/", "q"}], "]"}]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], "-", 
       RowBox[{"3", 
        SuperscriptBox["t", "2"]}]}], 
      RowBox[{"6", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "/", "q"}], "]"}]}]]}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0", "<", "q", "<", "1"}], ",", 
     RowBox[{"r", ">", "0"}], ",", 
     RowBox[{
      RowBox[{"-", "\[Pi]"}], "<", "t", "<", "\[Pi]"}]}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{3.458019933403555*^9}],

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], "t"}], "+", 
     FractionBox[
      RowBox[{"t", " ", 
       RowBox[{"Log", "[", "r", "]"}]}], 
      RowBox[{"Log", "[", 
       RowBox[{"1", "/", "q"}], "]"}]], "-", " ", 
     RowBox[{"n", " ", "t"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"r", "\[Rule]", 
      SuperscriptBox["q", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "-", "n"}]]}], "}"}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "\[Pi]"}], "<", "t", "<", "\[Pi]"}], ",", 
     RowBox[{"0", "<", "q", "<", "1"}], ",", 
     RowBox[{"n", ">", "1"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4580199425607553`*^9, 3.458020013353555*^9}, {
  3.464094313442139*^9, 3.464094321548139*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"q", "=", 
   RowBox[{"1", "/", 
    SqrtBox["2"]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "z_", "]"}], "=", 
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{"1", "+", 
      RowBox[{"z", " ", 
       SuperscriptBox["q", "k"]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"r", "=", 
     SuperscriptBox["q", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "-", "50"}]]}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{"Log", "[", 
         RowBox[{"f", "[", 
          RowBox[{"r", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "t"}]]}], "]"}], "]"}], "]"}], "-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], 
          FractionBox[
           SuperscriptBox[
            RowBox[{"Log", "[", "r", "]"}], "2"], 
           RowBox[{"Log", "[", 
            RowBox[{"1", "/", "q"}], "]"}]]}], "+", 
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"Log", "[", "r", "]"}]}], "+", 
         RowBox[{
          FractionBox["1", "12"], 
          RowBox[{"Log", "[", 
           RowBox[{"1", "/", "q"}], "]"}]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], "-", 
           RowBox[{"3", 
            SuperscriptBox["t", "2"]}]}], 
          RowBox[{"6", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "/", "q"}], "]"}]}]], "-", 
         RowBox[{
          FractionBox["q", 
           RowBox[{"1", "-", "q"}]], 
          FractionBox[
           RowBox[{"Cos", "[", "t", "]"}], "r"]}]}], ")"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", 
       RowBox[{"-", "\[Pi]"}], ",", "\[Pi]"}], "}"}]}], "]"}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.464094496556139*^9, 3.4640944990131392`*^9}, {
   3.464096313798139*^9, 3.4640963735851393`*^9}, {3.4640965625361395`*^9, 
   3.4640965762631392`*^9}, 3.464096746803139*^9, {3.4640977882341394`*^9, 
   3.4640978011441393`*^9}, {3.4640987827741394`*^9, 3.464098835556139*^9}, {
   3.4640988778991394`*^9, 3.4640990742291393`*^9}, {3.4640993909181395`*^9, 
   3.4640993911681395`*^9}, {3.464099742853139*^9, 3.464099742983139*^9}, 
   3.464099871350139*^9, {3.464099943535139*^9, 3.464100034563139*^9}, {
   3.4641000878781395`*^9, 3.464100089639139*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"MyMod", "[", "x_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"val", "=", 
       RowBox[{"Mod", "[", 
        RowBox[{"x", ",", 
         RowBox[{"2", "\[Pi]"}]}], "]"}]}], ")"}], ">=", "\[Pi]"}], ",", 
    RowBox[{"val", "-", 
     RowBox[{"2", "\[Pi]"}]}], ",", "val"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.4640947633881392`*^9, 3.4640948479141393`*^9}}],

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"r", "=", 
     SuperscriptBox["q", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "-", "10"}]]}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Im", "[", 
        RowBox[{"Log", "[", 
         RowBox[{"f", "[", 
          RowBox[{"r", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "t"}]]}], "]"}], "]"}], "]"}], ",", 
       RowBox[{"MyMod", "[", 
        RowBox[{
         RowBox[{"t", " ", 
          FractionBox[
           RowBox[{"Log", "[", "r", "]"}], 
           RowBox[{"Log", "[", 
            RowBox[{"1", "/", "q"}], "]"}]]}], "+", 
         FractionBox["t", "2"], "+", 
         RowBox[{
          FractionBox["q", 
           RowBox[{"1", "-", "q"}]], 
          FractionBox[
           RowBox[{"Sin", "[", "t", "]"}], "r"]}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", 
       RowBox[{"-", "\[Pi]"}], ",", "\[Pi]"}], "}"}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.464094603794139*^9, 3.4640946696681395`*^9}, {
   3.4640947009371395`*^9, 3.464094714400139*^9}, {3.4640947522411394`*^9, 
   3.4640947526891394`*^9}, {3.464094826462139*^9, 3.464094832548139*^9}, 
   3.4640949302131395`*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell["Example 12.5", "Subsection",
 CellChangeTimes->{{3.4579496869764*^9, 3.4579496934224*^9}, {
  3.464093570988139*^9, 3.4640935815291395`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Phi]", "[", 
    RowBox[{"\[Lambda]_", ",", "z_"}], "]"}], ":=", 
   RowBox[{"Det", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"BesselI", "[", 
       RowBox[{
        RowBox[{"j", "-", "k"}], ",", 
        RowBox[{"2", 
         SqrtBox["z"]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "0", ",", 
        RowBox[{"\[Lambda]", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "0", ",", 
        RowBox[{"\[Lambda]", "-", "1"}]}], "}"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.4579497219754*^9, 3.4579497645514*^9}, 
   3.4579507975174*^9, {3.4641005931471395`*^9, 3.4641005995431395`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "z_", "]"}], "=", 
   RowBox[{"\[Phi]", "[", 
    RowBox[{"3", ",", "z"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.4579497668224*^9, 3.4579498086414003`*^9}, {
   3.4579507423334*^9, 3.4579508013584003`*^9}, 3.4579508774533997`*^9, 
   3.4579510074474*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"n", "=", "20"}], ";"}]], "Input",
 CellChangeTimes->{{3.4579498522164*^9, 3.4579498531434*^9}, {
   3.4579508065864*^9, 3.4579508069704*^9}, {3.4579508903034*^9, 
   3.4579509124944*^9}, {3.4579510255024*^9, 3.4579510259494*^9}, 
   3.4579510888234*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ex", "=", 
    RowBox[{
     RowBox[{"coeff", "[", 
      RowBox[{"f", ",", "n"}], "]"}], 
     RowBox[{"n", "!"}]}]}], ",", 
   RowBox[{"ex", "//", "N"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.4579498188324003`*^9, 3.4579498597674*^9}, {
  3.4579510126633997`*^9, 3.4579510207804003`*^9}}],

Cell[BoxData[
 RowBox[{"r", "=", 
  RowBox[{"r", "/.", 
   RowBox[{
    RowBox[{"FindMinimum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"f", "[", "r", "]"}], "]"}], "-", 
       RowBox[{"n", " ", 
        RowBox[{"Log", "[", "r", "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "n"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.4579498656034*^9, 3.4579499253664*^9}}],

Cell[BoxData[
 RowBox[{"DCauchy", "[", 
  RowBox[{"f", ",", "n", ",", "r"}], "]"}]], "Input",
 CellChangeTimes->{{3.4579498484474*^9, 3.4579498491384*^9}, {
  3.4579499415114*^9, 3.4579499521864*^9}}],

Cell[BoxData[
 RowBox[{"DCauchy", "[", 
  RowBox[{"f", ",", "n", ",", "r", ",", "64", ",", "MachinePrecision"}], 
  "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"Log10", "[", 
   RowBox[{
    RowBox[{"Abs", "[", 
     RowBox[{
      RowBox[{"DCauchy", "[", 
       RowBox[{"f", ",", "n", ",", "r", ",", "64", ",", "MachinePrecision"}], 
       "]"}], "-", "ex"}], "]"}], "/", 
    RowBox[{"Abs", "[", "ex", "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.4579500048684*^9, 3.4579501765434*^9}, 
   3.4579509967953997`*^9, {3.4579511233494*^9, 3.4579511755674*^9}, {
   3.4579517168364*^9, 3.4579517248213997`*^9}}],

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", "=", "100000"}], ",", 
     RowBox[{"\[Lambda]", "=", "5"}]}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"Log", "[", 
         RowBox[{"Abs", "[", 
          RowBox[{"\[Phi]", "[", 
           RowBox[{"\[Lambda]", ",", 
            RowBox[{"r", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[ImaginaryI]", " ", "t"}]]}]}], "]"}], "]"}], "]"}], 
        SuperscriptBox["r", 
         RowBox[{"1", "/", "2"}]]], ",", 
       RowBox[{"2", "\[Lambda]", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"t", "/", "2"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", 
       RowBox[{"-", "\[Pi]"}], ",", "\[Pi]"}], "}"}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.4639805460103207`*^9, 3.4639806866599207`*^9}, {
  3.463986963401321*^9, 3.463986967940921*^9}, {3.4641005802691393`*^9, 
  3.464100585853139*^9}}],

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", "=", "100000"}], ",", 
     RowBox[{"\[Lambda]", "=", "7"}]}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"Log", "[", 
         RowBox[{"Abs", "[", 
          RowBox[{"\[Phi]", "[", 
           RowBox[{"\[Lambda]", ",", 
            RowBox[{"r", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[ImaginaryI]", " ", "t"}]]}]}], "]"}], "]"}], "]"}], 
        SuperscriptBox["r", 
         RowBox[{"1", "/", "2"}]]], ",", 
       RowBox[{"2", "\[Lambda]", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"t", "/", "2"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", 
       RowBox[{"-", "\[Pi]"}], ",", "\[Pi]"}], "}"}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.4639805460103207`*^9, 3.4639806866599207`*^9}, {
  3.463986963401321*^9, 3.463986979453721*^9}, {3.464100618308139*^9, 
  3.464100623792139*^9}}]
}, Closed]]
}, Open  ]]
},
AutoGeneratedPackage->None,
WindowToolbars->{"RulerBar", "EditBar"},
WindowSize->{847, 1017},
WindowMargins->{{Automatic, 274}, {Automatic, 15}},
Magnification:>FEPrivate`If[
  FEPrivate`Equal[FEPrivate`$VersionNumber, 6.], 1.5, 1.5 Inherited],
FrontEndVersion->"7.0 for Microsoft Windows (32-bit) (February 18, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 118, 2, 105, "Section",
 InitializationCell->True],
Cell[688, 26, 10636, 309, 4428, "Input",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[11361, 340, 145, 2, 58, "Section"],
Cell[CellGroupData[{
Cell[11531, 346, 246, 7, 54, "Subsection"],
Cell[11780, 355, 1362, 38, 877, "Input"],
Cell[13145, 395, 296, 8, 265, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[13478, 408, 269, 7, 40, "Subsection"],
Cell[13750, 417, 752, 22, 339, "Input"],
Cell[14505, 441, 614, 18, 252, "Input"],
Cell[15122, 461, 631, 19, 420, "Input"],
Cell[15756, 482, 507, 15, 238, "Input"],
Cell[16266, 499, 563, 16, 238, "Input"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[16878, 521, 246, 3, 105, "Section"],
Cell[17127, 526, 192, 4, 43, "Input"],
Cell[CellGroupData[{
Cell[17344, 534, 325, 9, 54, "Subsection"],
Cell[17672, 545, 473, 15, 238, "Input"],
Cell[18148, 562, 366, 11, 231, "Input"],
Cell[18517, 575, 265, 7, 144, "Input"],
Cell[18785, 584, 341, 8, 144, "Input"],
Cell[19129, 594, 1104, 19, 144, "Input"],
Cell[20236, 615, 787, 25, 406, "Input"],
Cell[21026, 642, 506, 15, 258, "Input"],
Cell[21535, 659, 1147, 27, 330, "Input"],
Cell[22685, 688, 638, 15, 144, "Input"],
Cell[23326, 705, 163, 3, 144, "Input"],
Cell[23492, 710, 165, 3, 144, "Input"],
Cell[23660, 715, 139, 3, 144, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[23836, 723, 425, 12, 40, "Subsection"],
Cell[24264, 737, 709, 21, 258, "Input"],
Cell[24976, 760, 906, 28, 438, "Input"],
Cell[25885, 790, 682, 21, 346, "Input"],
Cell[26570, 813, 791, 24, 447, "Input"],
Cell[27364, 839, 784, 22, 238, "Input"],
Cell[28151, 863, 1329, 43, 675, "Input"],
Cell[CellGroupData[{
Cell[29505, 910, 326, 9, 127, "Subsubsection"],
Cell[29834, 921, 285, 8, 144, "Input"],
Cell[30122, 931, 316, 9, 144, "Input"],
Cell[30441, 942, 204, 5, 144, "Input"],
Cell[30648, 949, 233, 7, 144, "Input"],
Cell[30884, 958, 356, 10, 144, "Input"],
Cell[31243, 970, 366, 10, 244, "Input"],
Cell[31612, 982, 487, 14, 243, "Input"],
Cell[32102, 998, 383, 11, 144, "Input"],
Cell[32488, 1011, 285, 8, 162, "Input"],
Cell[32776, 1021, 260, 8, 162, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33073, 1034, 328, 9, 127, "Subsubsection"],
Cell[33404, 1045, 147, 3, 144, "Input"],
Cell[33554, 1050, 657, 19, 370, "Input"],
Cell[34214, 1071, 417, 13, 238, "Input"],
Cell[34634, 1086, 422, 12, 289, "Input"],
Cell[35059, 1100, 354, 10, 292, "Input"],
Cell[35416, 1112, 624, 19, 343, "Input"],
Cell[36043, 1133, 462, 14, 235, "Input"],
Cell[36508, 1149, 385, 11, 244, "Input"],
Cell[36896, 1162, 272, 7, 244, "Input"],
Cell[37171, 1171, 190, 5, 235, "Input"],
Cell[37364, 1178, 321, 9, 244, "Input"],
Cell[37688, 1189, 307, 7, 235, "Input"],
Cell[37998, 1198, 545, 16, 244, "Input"],
Cell[38546, 1216, 617, 15, 330, "Input"],
Cell[39166, 1233, 721, 18, 339, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39924, 1256, 324, 9, 127, "Subsubsection"],
Cell[40251, 1267, 147, 3, 144, "Input"],
Cell[40401, 1272, 440, 14, 235, "Input"],
Cell[40844, 1288, 394, 11, 231, "Input"],
Cell[41241, 1301, 1682, 53, 852, "Input"],
Cell[42926, 1356, 275, 6, 144, "Input"],
Cell[43204, 1364, 290, 8, 144, "Input"],
Cell[43497, 1374, 252, 6, 144, "Input"],
Cell[43752, 1382, 295, 8, 144, "Input"],
Cell[44050, 1392, 512, 15, 243, "Input"],
Cell[44565, 1409, 1229, 36, 568, "Input"],
Cell[45797, 1447, 488, 14, 235, "Input"],
Cell[46288, 1463, 589, 16, 231, "Input"],
Cell[46880, 1481, 285, 8, 249, "Input"],
Cell[47168, 1491, 362, 10, 235, "Input"],
Cell[47533, 1503, 709, 16, 366, "Input"],
Cell[48245, 1521, 797, 21, 144, "Input"],
Cell[49045, 1544, 143, 4, 144, "Input"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[49237, 1554, 646, 18, 42, "Subsection"],
Cell[49886, 1574, 349, 10, 150, "Input"],
Cell[50238, 1586, 700, 21, 360, "Input"],
Cell[50941, 1609, 749, 21, 432, "Input"],
Cell[51693, 1632, 144, 3, 144, "Input"],
Cell[51840, 1637, 485, 15, 258, "Input"],
Cell[52328, 1654, 336, 9, 244, "Input"],
Cell[52667, 1665, 169, 4, 144, "Input"],
Cell[52839, 1671, 214, 6, 235, "Input"],
Cell[53056, 1679, 396, 9, 144, "Input"],
Cell[53455, 1690, 235, 6, 144, "Input"],
Cell[53693, 1698, 376, 9, 144, "Input"],
Cell[54072, 1709, 233, 6, 144, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[54342, 1720, 590, 15, 54, "Subsection"],
Cell[54935, 1737, 345, 9, 235, "Input"],
Cell[55283, 1748, 470, 11, 235, "Input"],
Cell[55756, 1761, 568, 14, 366, "Input"],
Cell[56327, 1777, 215, 6, 144, "Input"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[56591, 1789, 319, 6, 105, "Section"],
Cell[CellGroupData[{
Cell[56935, 1799, 616, 16, 56, "Subsection"],
Cell[57554, 1817, 769, 24, 433, "Input"],
Cell[58326, 1843, 358, 9, 150, "Input"],
Cell[58687, 1854, 465, 14, 144, "Input"],
Cell[59155, 1870, 428, 12, 222, "Input"],
Cell[59586, 1884, 260, 7, 144, "Input"],
Cell[59849, 1893, 216, 4, 144, "Input"],
Cell[60068, 1899, 116, 2, 144, "Input"],
Cell[60187, 1903, 270, 6, 150, "Input"],
Cell[60460, 1911, 600, 15, 235, "Input"],
Cell[61063, 1928, 493, 14, 235, "Input"],
Cell[61559, 1944, 324, 9, 144, "Input"],
Cell[61886, 1955, 523, 15, 366, "Input"],
Cell[62412, 1972, 143, 4, 144, "Input"],
Cell[62558, 1978, 200, 6, 144, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[62795, 1989, 559, 15, 40, "Subsection"],
Cell[63357, 2006, 222, 6, 231, "Input"],
Cell[63582, 2014, 895, 27, 337, "Input"],
Cell[64480, 2043, 277, 7, 144, "Input"],
Cell[64760, 2052, 466, 12, 144, "Input"],
Cell[65229, 2066, 246, 6, 144, "Input"],
Cell[65478, 2074, 118, 2, 144, "Input"],
Cell[65599, 2078, 448, 13, 235, "Input"],
Cell[66050, 2093, 383, 11, 235, "Input"],
Cell[66436, 2106, 580, 15, 366, "Input"],
Cell[67019, 2123, 157, 3, 144, "Input"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[67225, 2132, 343, 4, 105, "Section"],
Cell[CellGroupData[{
Cell[67593, 2140, 678, 18, 54, "Subsection"],
Cell[68274, 2160, 175, 4, 144, "Input"],
Cell[68452, 2166, 292, 9, 231, "Input"],
Cell[68747, 2177, 309, 9, 144, "Input"],
Cell[69059, 2188, 280, 7, 144, "Input"],
Cell[69342, 2197, 539, 16, 154, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[69918, 2218, 773, 20, 46, "Subsection"],
Cell[70694, 2240, 256, 7, 144, "Input"],
Cell[70953, 2249, 302, 7, 144, "Input"],
Cell[71258, 2258, 297, 8, 231, "Input"],
Cell[71558, 2268, 332, 10, 144, "Input"],
Cell[71893, 2280, 394, 10, 144, "Input"],
Cell[72290, 2292, 365, 9, 144, "Input"],
Cell[72658, 2303, 182, 4, 144, "Input"],
Cell[72843, 2309, 797, 25, 379, "Input"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[73689, 2340, 383, 7, 105, "Section"],
Cell[CellGroupData[{
Cell[74097, 2351, 417, 6, 81, "Subsection"],
Cell[74517, 2359, 368, 10, 243, "Input"],
Cell[74888, 2371, 444, 12, 235, "Input"],
Cell[75335, 2385, 907, 28, 330, "Input"],
Cell[76245, 2415, 632, 17, 244, "Input"],
Cell[76880, 2434, 476, 13, 162, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[77393, 2452, 553, 8, 60, "Subsection"],
Cell[77949, 2462, 156, 3, 144, "Input"],
Cell[78108, 2467, 857, 25, 433, "Input"],
Cell[78968, 2494, 520, 14, 258, "Input"],
Cell[79491, 2510, 250, 6, 144, "Input"],
Cell[79744, 2518, 455, 15, 249, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[80236, 2538, 636, 9, 60, "Subsection"],
Cell[CellGroupData[{
Cell[80897, 2551, 258, 3, 127, "Subsubsection"],
Cell[81158, 2556, 1362, 37, 643, "Input"],
Cell[82523, 2595, 1387, 38, 643, "Input"],
Cell[83913, 2635, 1050, 33, 643, "Input"],
Cell[84966, 2670, 1128, 35, 643, "Input"],
Cell[86097, 2707, 1128, 35, 643, "Input"],
Cell[87228, 2744, 1239, 38, 690, "Input"],
Cell[88470, 2784, 1337, 38, 661, "Input"],
Cell[89810, 2824, 1247, 39, 676, "Input"],
Cell[91060, 2865, 1439, 41, 648, "Input"],
Cell[92502, 2908, 1473, 41, 648, "Input"],
Cell[93978, 2951, 1102, 35, 663, "Input"],
Cell[95083, 2988, 1155, 36, 663, "Input"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[96299, 3031, 476, 8, 157, "Section"],
Cell[96778, 3041, 157, 3, 64, "Input"],
Cell[CellGroupData[{
Cell[96960, 3048, 481, 6, 81, "Subsection"],
Cell[97444, 3056, 801, 22, 330, "Input"],
Cell[98248, 3080, 165, 3, 144, "Input"],
Cell[98416, 3085, 247, 6, 144, "Input"],
Cell[98666, 3093, 243, 6, 144, "Input"],
Cell[98912, 3101, 327, 9, 144, "Input"],
Cell[99242, 3112, 323, 9, 144, "Input"],
Cell[99568, 3123, 403, 13, 190, "Input"],
Cell[99974, 3138, 321, 9, 144, "Input"],
Cell[100298, 3149, 354, 11, 162, "Input"],
Cell[100655, 3162, 356, 11, 235, "Input"],
Cell[101014, 3175, 304, 10, 235, "Input"],
Cell[101321, 3187, 321, 9, 222, "Input"],
Cell[101645, 3198, 319, 9, 222, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[102001, 3212, 701, 10, 60, "Subsection"],
Cell[102705, 3224, 277, 9, 144, "Input"],
Cell[102985, 3235, 1468, 44, 586, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[104490, 3284, 484, 6, 60, "Subsection"],
Cell[CellGroupData[{
Cell[104999, 3294, 173, 2, 127, "Subsubsection"],
Cell[105175, 3298, 369, 9, 136, "Text"],
Cell[105547, 3309, 1420, 42, 346, "Input"],
Cell[106970, 3353, 592, 21, 157, "Text"],
Cell[107565, 3376, 1176, 37, 346, "Input"],
Cell[108744, 3415, 306, 6, 136, "Text"],
Cell[109053, 3423, 908, 27, 258, "Input"],
Cell[109964, 3452, 315, 7, 136, "Text"],
Cell[110282, 3461, 1476, 46, 438, "Input"],
Cell[111761, 3509, 319, 7, 136, "Text"],
Cell[112083, 3518, 1430, 45, 438, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[113550, 3568, 193, 3, 127, "Subsubsection"],
Cell[113746, 3573, 378, 11, 235, "Input"],
Cell[114127, 3586, 128, 3, 190, "Input"],
Cell[114258, 3591, 416, 11, 162, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[114711, 3607, 219, 3, 127, "Subsubsection"],
Cell[114933, 3612, 452, 13, 235, "Input"],
Cell[115388, 3627, 305, 9, 162, "Input"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[115742, 3642, 436, 12, 85, "Subsection"],
Cell[116181, 3656, 204, 4, 64, "Input"],
Cell[116388, 3662, 1016, 31, 198, "Input"],
Cell[117407, 3695, 311, 9, 105, "Input"],
Cell[117721, 3706, 971, 26, 222, "Input"],
Cell[118695, 3734, 1392, 41, 321, "Input"],
Cell[120090, 3777, 372, 8, 64, "Input"],
Cell[120465, 3787, 1000, 30, 295, "Input"],
Cell[121468, 3819, 2063, 65, 546, "Input"],
Cell[123534, 3886, 2021, 60, 412, "Input"],
Cell[125558, 3948, 1275, 38, 535, "Input"],
Cell[126836, 3988, 452, 12, 153, "Input"],
Cell[127291, 4002, 1169, 26, 106, "Input"],
Cell[128463, 4030, 1174, 26, 106, "Input"],
Cell[129640, 4058, 2106, 61, 409, "Input"],
Cell[131749, 4121, 146, 3, 64, "Input"],
Cell[131898, 4126, 258, 5, 64, "Input"],
Cell[132159, 4133, 367, 9, 64, "Input"],
Cell[132529, 4144, 585, 12, 64, "Input"],
Cell[133117, 4158, 163, 3, 64, "Input"],
Cell[133283, 4163, 268, 7, 64, "Input"],
Cell[133554, 4172, 1371, 42, 376, "Input"],
Cell[134928, 4216, 395, 11, 64, "Input"],
Cell[135326, 4229, 357, 9, 64, "Input"],
Cell[135686, 4240, 215, 5, 64, "Input"],
Cell[135904, 4247, 1004, 25, 187, "Input"],
Cell[136911, 4274, 436, 13, 106, "Input"],
Cell[137350, 4289, 1020, 34, 147, "Input"],
Cell[138373, 4325, 391, 11, 106, "Input"],
Cell[138767, 4338, 751, 23, 189, "Input"],
Cell[139521, 4363, 1539, 32, 147, "Input"],
Cell[141063, 4397, 193, 5, 105, "Input"],
Cell[141259, 4404, 1028, 31, 187, "Input"],
Cell[142290, 4437, 940, 20, 106, "Input"],
Cell[143233, 4459, 190, 5, 64, "Input"],
Cell[143426, 4466, 285, 8, 64, "Input"],
Cell[143714, 4476, 510, 12, 64, "Input"],
Cell[144227, 4490, 528, 14, 72, "Input"],
Cell[144758, 4506, 600, 17, 153, "Input"],
Cell[145361, 4525, 626, 17, 153, "Input"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[146036, 4548, 182, 4, 157, "Section"],
Cell[146221, 4554, 201, 4, 144, "Input"],
Cell[146425, 4560, 745, 18, 144, "Input"],
Cell[147173, 4580, 416, 10, 235, "Input"],
Cell[147592, 4592, 332, 10, 144, "Input"],
Cell[147927, 4604, 309, 9, 262, "Input"],
Cell[148239, 4615, 257, 7, 144, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[148533, 4627, 251, 5, 87, "Section"],
Cell[148787, 4634, 337, 10, 72, "Input"],
Cell[CellGroupData[{
Cell[149149, 4648, 178, 2, 81, "Subsection"],
Cell[149330, 4652, 1248, 29, 432, "Input"],
Cell[150581, 4683, 596, 14, 162, "Input"],
Cell[151180, 4699, 745, 18, 162, "Input"],
Cell[151928, 4719, 296, 9, 262, "Input"],
Cell[152227, 4730, 1223, 38, 600, "Input"],
Cell[153453, 4770, 290, 9, 144, "Input"],
Cell[153746, 4781, 1226, 38, 600, "Input"],
Cell[154975, 4821, 1224, 39, 670, "Input"],
Cell[156202, 4862, 253, 9, 235, "Input"],
Cell[156458, 4873, 349, 10, 235, "Input"],
Cell[156810, 4885, 573, 17, 360, "Input"],
Cell[157386, 4904, 1369, 30, 249, "Input"],
Cell[158758, 4936, 93, 2, 144, "Input"],
Cell[158854, 4940, 213, 6, 144, "Input"],
Cell[159070, 4948, 956, 25, 346, "Input"],
Cell[160029, 4975, 252, 5, 144, "Input"],
Cell[160284, 4982, 849, 25, 427, "Input"],
Cell[161136, 5009, 1586, 47, 603, "Input"],
Cell[162725, 5058, 454, 12, 144, "Input"],
Cell[163182, 5072, 2014, 59, 1102, "Input"],
Cell[165199, 5133, 1692, 49, 1126, "Input"],
Cell[166894, 5184, 148, 3, 144, "Input"],
Cell[167045, 5189, 1076, 34, 495, "Input"],
Cell[168124, 5225, 325, 9, 243, "Input"],
Cell[168452, 5236, 1772, 51, 1126, "Input"],
Cell[170227, 5289, 734, 23, 339, "Input"],
Cell[170964, 5314, 329, 11, 244, "Input"],
Cell[171296, 5327, 1562, 51, 613, "Input"],
Cell[172861, 5380, 819, 25, 378, "Input"],
Cell[173683, 5407, 2559, 73, 1120, "Input"],
Cell[176245, 5482, 448, 13, 144, "Input"],
Cell[176696, 5497, 1323, 38, 505, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[178056, 5540, 147, 2, 60, "Subsection"],
Cell[178206, 5544, 719, 21, 279, "Input"],
Cell[178928, 5567, 320, 8, 144, "Input"],
Cell[179251, 5577, 288, 6, 144, "Input"],
Cell[179542, 5585, 345, 10, 144, "Input"],
Cell[179890, 5597, 470, 14, 144, "Input"],
Cell[180363, 5613, 200, 4, 144, "Input"],
Cell[180566, 5619, 132, 3, 144, "Input"],
Cell[180701, 5624, 494, 12, 238, "Input"],
Cell[181198, 5638, 1047, 30, 397, "Input"],
Cell[182248, 5670, 1045, 30, 397, "Input"]
}, Closed]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

